Optimal tests for continuous-variable quantum teleportation and photodetectors

Quantum teleportation is a primitive in several important applications, including quantum communication, quantum computation, error correction, and quantum networks. In this work, we propose an optimal test for the performance of continuous-variable (CV) quantum teleportation in terms of the energy-constrained channel fidelity between ideal CV teleportation and its experimental implementation. Work prior to ours considered suboptimal tests of the performance of CV teleportation, focusing instead on its performance for particular states, such as ensembles of coherent states, squeezed states, cat states, etc. Here we prove that the optimal state for testing CV teleportation is an entangled superposition of twin Fock states. We establish this result by reducing the problem of estimating the energy-constrained channel fidelity between ideal CV teleportation and its experimental approximation to a quadratic program and solving it. As an additional result, we obtain an analytical solution to the energy-constrained diamond distance between a photodetector and its experimental approximation. These results are relevant for experiments that make use of CV teleportation and photodetectors.

==> anc/CVTP-arXiv.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    383770,       7906]
NotebookOptionsPosition[    377319,       7788]
NotebookOutlinePosition[    377685,       7804]
CellTagsIndexPosition[    377642,       7801]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"<<", "MaTeX`"}]], "Input",
 CellLabel->
  "In[361]:=",ExpressionUUID->"609ad077-a3ef-453f-8c5e-8a5d3004993d"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "instead", " ", "of", " ", "\[Xi]", " ", "we", " ", "used", " ", "\[Sigma]",
    " ", "in", " ", "the", " ", "code"}], "*)"}]], "Input",
 CellChangeTimes->{{3.815942631263528*^9, 
  3.815942653029933*^9}},ExpressionUUID->"5fb0cb47-b9ae-415c-9b62-\
d35a3125d2d2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"n_", ",", "m_", ",", "\[Sigma]_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", 
       RowBox[{"1", "+", "\[Sigma]"}]], ")"}], 
     RowBox[{"m", "+", "n", "+", "1"}]], " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      RowBox[{"-", "m"}], ",", 
      RowBox[{"-", "n"}], ",", "1", ",", 
      SuperscriptBox["\[Sigma]", "2"]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"n_", ",", "m_", ",", "\[Sigma]_"}], "]"}], ":=", " ", 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     RowBox[{"-", "m"}], ",", 
     RowBox[{"-", "n"}], ",", "1", ",", 
     SuperscriptBox["\[Sigma]", "2"]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.815166324563105*^9, {3.8151683626624327`*^9, 3.815168380074911*^9}, {
   3.815732083904849*^9, 3.815732104478443*^9}, {3.815942597152426*^9, 
   3.8159425995265093`*^9}},
 CellLabel->
  "In[364]:=",ExpressionUUID->"9263ecec-ef88-48c2-9122-ef0cc4f1c88f"],

Cell[CellGroupData[{

Cell["solving b42 onwards", "Subsubsection",
 CellChangeTimes->{{3.8159426605921993`*^9, 3.81594266999669*^9}, {
  3.815999347961787*^9, 
  3.815999348846682*^9}},ExpressionUUID->"a97760de-d1d8-45ea-aca4-\
7a3e2b6f5cc4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ls2", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"LinearSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "\[Sigma]"}], "]"}]}], ",", 
         RowBox[{"2", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "1", ",", "\[Sigma]"}], "]"}]}], ",", "0", ",", 
         "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "1", ",", "\[Sigma]"}], "]"}]}], ",", 
         RowBox[{"2", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "1", ",", "\[Sigma]"}], "]"}]}], ",", "1", ",", 
         "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "2", ",", "\[Sigma]"}], "]"}]}], ",", 
         RowBox[{"2", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "2", ",", "\[Sigma]"}], "]"}]}], ",", "2", ",", 
         "1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "3", ",", "\[Sigma]"}], "]"}]}], ",", 
         RowBox[{"2", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "3", ",", "\[Sigma]"}], "]"}]}], ",", "3", ",", 
         "1", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "4", ",", "\[Sigma]"}], "]"}]}], ",", 
         RowBox[{"2", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "4", ",", "\[Sigma]"}], "]"}]}], ",", "4", ",", 
         "1", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "5", ",", "\[Sigma]"}], "]"}]}], ",", 
         RowBox[{"2", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "5", ",", "\[Sigma]"}], "]"}]}], ",", "5", ",", 
         "1", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       "en"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.815683301514635*^9, 3.815683392929266*^9}, {
   3.81568348921496*^9, 3.81568357784422*^9}, {3.815683621954948*^9, 
   3.815683663465781*^9}, 3.81568370761784*^9, {3.815698724105762*^9, 
   3.815698727011979*^9}, {3.815732209012467*^9, 3.815732225172536*^9}, {
   3.81603909628953*^9, 3.8160391335090523`*^9}, {3.816039198856182*^9, 
   3.8160392019495277`*^9}},
 CellLabel->
  "In[425]:=",ExpressionUUID->"ec89646e-7824-4fb4-bd11-575f54ae9637"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1", "-", "en"}], ",", "en", ",", 
   FractionBox[
    RowBox[{"2", " ", "\[Sigma]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Sigma]", "-", 
       RowBox[{"2", " ", "en", " ", "\[Sigma]"}]}], ")"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Sigma]"}], ")"}], "3"]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "en"}], ")"}], " ", "\[Sigma]"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Sigma]"}], ")"}], "2"]], ",", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["\[Sigma]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Sigma]", "-", 
       RowBox[{"3", " ", "en", " ", "\[Sigma]"}]}], ")"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Sigma]"}], ")"}], "4"]], ",", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["\[Sigma]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"\[Sigma]", " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "\[Sigma]"}], "-", 
          RowBox[{"en", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"5", " ", "\[Sigma]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
    
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Sigma]"}], ")"}], "5"]], ",", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["\[Sigma]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{"\[Sigma]", " ", 
        RowBox[{"(", 
         RowBox[{"14", "+", 
          RowBox[{"\[Sigma]", " ", 
           RowBox[{"(", 
            RowBox[{"11", "+", 
             RowBox[{"3", " ", "\[Sigma]"}]}], ")"}]}], "-", 
          RowBox[{"en", " ", 
           RowBox[{"(", 
            RowBox[{"18", "+", 
             RowBox[{"\[Sigma]", " ", 
              RowBox[{"(", 
               RowBox[{"20", "+", 
                RowBox[{"7", " ", "\[Sigma]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Sigma]"}], ")"}], "6"]], ",", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["\[Sigma]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"10", "+", 
       RowBox[{"\[Sigma]", " ", 
        RowBox[{"(", 
         RowBox[{"30", "+", 
          RowBox[{"\[Sigma]", " ", 
           RowBox[{"(", 
            RowBox[{"35", "+", 
             RowBox[{"\[Sigma]", " ", 
              RowBox[{"(", 
               RowBox[{"19", "+", 
                RowBox[{"4", " ", "\[Sigma]"}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"en", " ", 
           RowBox[{"(", 
            RowBox[{"30", "+", 
             RowBox[{"\[Sigma]", " ", 
              RowBox[{"(", 
               RowBox[{"50", "+", 
                RowBox[{"\[Sigma]", " ", 
                 RowBox[{"(", 
                  RowBox[{"35", "+", 
                   RowBox[{"9", " ", "\[Sigma]"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Sigma]"}], ")"}], "7"]]}], "}"}]], "Output",
 CellChangeTimes->{{3.815683643491782*^9, 3.815683707997473*^9}, 
   3.8156987273563337`*^9, 3.815698765913097*^9, 3.815732226499907*^9, 
   3.816039136145149*^9, {3.816039179956262*^9, 3.816039202531089*^9}},
 CellLabel->
  "Out[425]=",ExpressionUUID->"75cd6d72-2754-47e0-bac7-3ebc80ef77b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"1", "-", "en"}], ",", "en", ",", 
    FractionBox[
     RowBox[{"2", " ", "\[Sigma]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Sigma]", "-", 
        RowBox[{"2", " ", "en", " ", "\[Sigma]"}]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Sigma]"}], ")"}], "3"]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "en"}], ")"}], " ", "\[Sigma]"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Sigma]"}], ")"}], "2"]], ",", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["\[Sigma]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Sigma]", "-", 
        RowBox[{"3", " ", "en", " ", "\[Sigma]"}]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Sigma]"}], ")"}], "4"]], ",", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["\[Sigma]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"\[Sigma]", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "\[Sigma]"}], "-", 
           RowBox[{"en", " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"5", " ", "\[Sigma]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Sigma]"}], ")"}], "5"]], ",", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["\[Sigma]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"\[Sigma]", " ", 
         RowBox[{"(", 
          RowBox[{"14", "+", 
           RowBox[{"\[Sigma]", " ", 
            RowBox[{"(", 
             RowBox[{"11", "+", 
              RowBox[{"3", " ", "\[Sigma]"}]}], ")"}]}], "-", 
           RowBox[{"en", " ", 
            RowBox[{"(", 
             RowBox[{"18", "+", 
              RowBox[{"\[Sigma]", " ", 
               RowBox[{"(", 
                RowBox[{"20", "+", 
                 RowBox[{"7", " ", "\[Sigma]"}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Sigma]"}], ")"}], "6"]], ",", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["\[Sigma]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"10", "+", 
        RowBox[{"\[Sigma]", " ", 
         RowBox[{"(", 
          RowBox[{"30", "+", 
           RowBox[{"\[Sigma]", " ", 
            RowBox[{"(", 
             RowBox[{"35", "+", 
              RowBox[{"\[Sigma]", " ", 
               RowBox[{"(", 
                RowBox[{"19", "+", 
                 RowBox[{"4", " ", "\[Sigma]"}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"en", " ", 
            RowBox[{"(", 
             RowBox[{"30", "+", 
              RowBox[{"\[Sigma]", " ", 
               RowBox[{"(", 
                RowBox[{"50", "+", 
                 RowBox[{"\[Sigma]", " ", 
                  RowBox[{"(", 
                   RowBox[{"35", "+", 
                    RowBox[{"9", " ", "\[Sigma]"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Sigma]"}], ")"}], "7"]]}], "}"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"en", "\[Rule]", "0.6"}], ",", 
    RowBox[{"\[Sigma]", "\[Rule]", 
     RowBox[{"1", "/", "4"}]}]}], "}"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"justification", " ", "for", " ", "b47"}], "-", "50"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.8156837369507227`*^9, 3.81568374845566*^9}, {
  3.81568379179106*^9, 3.815683798885532*^9}, {3.815698787368884*^9, 
  3.815698830674581*^9}, {3.815942690502243*^9, 3.8159426992035007`*^9}, {
  3.8160392258781*^9, 3.8160392262388287`*^9}},
 CellLabel->
  "In[426]:=",ExpressionUUID->"44bb1335-2a14-4af1-8c76-007a75c4ca00"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.4`", ",", "0.6`", ",", "0.2432`", ",", 
   RowBox[{"-", "1.4080000000000001`"}], ",", "0.04096`", ",", 
   "0.11622400000000002`", ",", "0.22016`", ",", "0.34801664000000004`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.815950018621043*^9, 3.8160392270093937`*^9},
 CellLabel->
  "Out[426]=",ExpressionUUID->"4dbf9ad5-9401-4135-8323-246f336792d4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
    "negative", " ", "entry", " ", "above", " ", "corresponds", " ", "to", 
     " ", "gamma", " ", "in", " ", "b42"}], "-", "46"}], ",", " ", 
   RowBox[{"which", " ", "can", " ", "be", " ", 
    RowBox[{"negative", "."}]}]}], "*)"}]], "Input",ExpressionUUID->"5a109ba3-\
d672-4763-9bfa-0845da4d086f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["B51", "Subsubsection",
 CellChangeTimes->{{3.815950132247486*^9, 
  3.815950139904365*^9}},ExpressionUUID->"d0efc11f-c4e9-47de-aaad-\
f5f05da14703"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "en"}], ")"}], "2"], 
    RowBox[{"G", "[", 
     RowBox[{"0", ",", "0", ",", "\[Sigma]"}], "]"}]}], "+", 
   RowBox[{"2", "en", 
    RowBox[{"(", 
     RowBox[{"1", "-", "en"}], ")"}], 
    RowBox[{"G", "[", 
     RowBox[{"0", ",", "1", ",", "\[Sigma]"}], "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["en", "2"], 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", "1", ",", "\[Sigma]"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.81516825229027*^9, 3.815168255783905*^9}, {
  3.815168955436859*^9, 3.815168956899026*^9}, {3.815169012075121*^9, 
  3.8151690181605043`*^9}, {3.815169232170827*^9, 3.815169233487759*^9}, {
  3.815169418855934*^9, 3.815169439815174*^9}, {3.815732164979492*^9, 
  3.815732173946443*^9}, {3.815948197174623*^9, 3.8159481999626417`*^9}},
 CellLabel->
  "In[369]:=",ExpressionUUID->"d93f5ad5-5522-46ed-bb0f-5cd9ff6f0dbc"],

Cell[BoxData[
 FractionBox[
  RowBox[{"1", "+", 
   RowBox[{"\[Sigma]", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "\[Sigma]", "+", 
      RowBox[{"2", " ", "en", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "en"}], ")"}], " ", "\[Sigma]"}]}], 
        ")"}]}]}], ")"}]}]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", "\[Sigma]"}], ")"}], "3"]]], "Output",
 CellChangeTimes->{3.815948201835041*^9},
 CellLabel->
  "Out[369]=",ExpressionUUID->"760e70d5-4287-42ce-9292-3a5c1c26893f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["B53-58", "Subsubsection",
 CellChangeTimes->{{3.81594270305372*^9, 3.8159427322519608`*^9}, {
  3.815950022381754*^9, 
  3.815950059033763*^9}},ExpressionUUID->"44da9b02-6690-42df-a2f5-\
b7018ce98d69"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ls3", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"LinearSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "0", ",", "\[Sigma]"}], "]"}]}], ",", 
         RowBox[{"2", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "0", ",", "\[Sigma]"}], "]"}]}], ",", 
         RowBox[{"2", 
          RowBox[{"G", "[", 
           RowBox[{"2", ",", "0", ",", "\[Sigma]"}], "]"}]}], ",", "0", ",", 
         "1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "1", ",", "\[Sigma]"}], "]"}]}], ",", 
         RowBox[{"2", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "1", ",", "\[Sigma]"}], "]"}]}], ",", 
         RowBox[{"2", 
          RowBox[{"G", "[", 
           RowBox[{"2", ",", "1", ",", "\[Sigma]"}], "]"}]}], ",", "1", ",", 
         "1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "2", ",", "\[Sigma]"}], "]"}]}], ",", 
         RowBox[{"2", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "2", ",", "\[Sigma]"}], "]"}]}], ",", 
         RowBox[{"2", 
          RowBox[{"G", "[", 
           RowBox[{"2", ",", "2", ",", "\[Sigma]"}], "]"}]}], ",", "2", ",", 
         "1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "3", ",", "\[Sigma]"}], "]"}]}], ",", 
         RowBox[{"2", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "3", ",", "\[Sigma]"}], "]"}]}], ",", 
         RowBox[{"2", 
          RowBox[{"G", "[", 
           RowBox[{"2", ",", "3", ",", "\[Sigma]"}], "]"}]}], ",", "3", ",", 
         "1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "4", ",", "\[Sigma]"}], "]"}]}], ",", 
         RowBox[{"2", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "4", ",", "\[Sigma]"}], "]"}]}], ",", 
         RowBox[{"2", 
          RowBox[{"G", "[", 
           RowBox[{"2", ",", "4", ",", "\[Sigma]"}], "]"}]}], ",", "4", ",", 
         "1", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"G", "[", 
           RowBox[{"0", ",", "5", ",", "\[Sigma]"}], "]"}]}], ",", 
         RowBox[{"2", 
          RowBox[{"G", "[", 
           RowBox[{"1", ",", "5", ",", "\[Sigma]"}], "]"}]}], ",", 
         RowBox[{"2", 
          RowBox[{"G", "[", 
           RowBox[{"2", ",", "5", ",", "\[Sigma]"}], "]"}]}], ",", "5", ",", 
         "1", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "1", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       "en"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.815706365574586*^9, 3.815706390588727*^9}, {
  3.8157065900807667`*^9, 3.8157065982477922`*^9}, {3.8157314276334743`*^9, 
  3.815731486406684*^9}, {3.815731518774426*^9, 3.815731545998184*^9}, {
  3.815731621341362*^9, 3.8157316486925297`*^9}, {3.815731704648391*^9, 
  3.815731752544304*^9}, {3.815732423196957*^9, 3.8157324495634813`*^9}, {
  3.816000621976082*^9, 3.816000679164444*^9}, {3.816000741420843*^9, 
  3.8160007433705893`*^9}},
 CellLabel->
  "In[419]:=",ExpressionUUID->"b44f4cf6-854d-42b3-8166-88f1d0e9fa77"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"\[Sigma]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "-", 
        RowBox[{"3", " ", "en", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}]}], "+", 
        RowBox[{"5", " ", "\[Sigma]"}]}], ")"}]}]}], 
    RowBox[{"6", " ", 
     SuperscriptBox["\[Sigma]", "2"]}]], ",", 
   FractionBox[
    RowBox[{"1", "+", 
     RowBox[{"\[Sigma]", " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"3", " ", "en"}], "+", "\[Sigma]"}], ")"}]}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Sigma]", "2"]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Sigma]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", "en"}]}], ")"}], " ", "\[Sigma]"}]}], ")"}]}], 
    RowBox[{"6", " ", 
     SuperscriptBox["\[Sigma]", "2"]}]], ",", 
   FractionBox[
    RowBox[{"\[Sigma]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Sigma]", "-", 
       RowBox[{"en", " ", "\[Sigma]"}]}], ")"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Sigma]"}], ")"}], "3"]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"3", " ", "en"}]}], ")"}], " ", "\[Sigma]"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Sigma]"}], ")"}], "2"]}]], ",", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["\[Sigma]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"3", " ", "en"}]}], ")"}], " ", "\[Sigma]"}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Sigma]"}], ")"}], "5"]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Sigma]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"16", "+", 
       RowBox[{"\[Sigma]", " ", 
        RowBox[{"(", 
         RowBox[{"23", "+", 
          RowBox[{"7", " ", "\[Sigma]"}], "-", 
          RowBox[{"3", " ", "en", " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", 
             RowBox[{"3", " ", "\[Sigma]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
    
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Sigma]"}], ")"}], "6"]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Sigma]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"40", "+", 
       RowBox[{"\[Sigma]", " ", 
        RowBox[{"(", 
         RowBox[{"75", "+", 
          RowBox[{"5", " ", "\[Sigma]", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"2", " ", "\[Sigma]"}]}], ")"}]}], "-", 
          RowBox[{"3", " ", "en", " ", 
           RowBox[{"(", 
            RowBox[{"20", "+", 
             RowBox[{"\[Sigma]", " ", 
              RowBox[{"(", 
               RowBox[{"15", "+", 
                RowBox[{"4", " ", "\[Sigma]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Sigma]"}], ")"}], "7"]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.815731640699684*^9, 3.8157316491977663`*^9}, 
   3.815731754354723*^9, 3.8157324503320847`*^9, 3.816000681489204*^9, 
   3.816000744078197*^9},
 CellLabel->
  "Out[419]=",ExpressionUUID->"4c6c1f0a-4733-4d2b-9b05-4ad253b6785c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["B60", "Subsubsection",
 CellChangeTimes->{{3.8159501557612*^9, 
  3.81595016263269*^9}},ExpressionUUID->"1e02b90e-7e09-48fa-95aa-\
d462651a4d5b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"ls3", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "2"], "*", 
    RowBox[{"G", "[", 
     RowBox[{"0", ",", "0", ",", "\[Sigma]"}], "]"}]}], "+", 
   RowBox[{"2", 
    RowBox[{"ls3", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "*", 
    RowBox[{"ls3", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "*", 
    RowBox[{"G", "[", 
     RowBox[{"0", ",", "1", ",", "\[Sigma]"}], "]"}]}], "+", 
   RowBox[{"2", 
    RowBox[{"ls3", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "*", 
    RowBox[{"ls3", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "*", 
    RowBox[{"G", "[", 
     RowBox[{"0", ",", "2", ",", "\[Sigma]"}], "]"}]}], "+", 
   RowBox[{"2", 
    RowBox[{"ls3", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "*", 
    RowBox[{"ls3", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "*", 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", "2", ",", "\[Sigma]"}], "]"}]}], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"ls3", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "2"], 
    RowBox[{"G", "[", 
     RowBox[{"1", ",", "1", ",", "\[Sigma]"}], "]"}]}], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"ls3", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "2"], 
    RowBox[{"G", "[", 
     RowBox[{"2", ",", "2", ",", "\[Sigma]"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8157316711911173`*^9, 3.8157316915959387`*^9}, {
   3.815731757790378*^9, 3.81573176924683*^9}, {3.8157318229183064`*^9, 
   3.8157318261340027`*^9}, {3.815732455645465*^9, 3.8157324692517357`*^9}, 
   3.815733429738237*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"08fff2c2-d942-46fa-94f5-068930b7e943"],

Cell[BoxData[
 FractionBox[
  RowBox[{"5", "+", 
   RowBox[{"5", " ", "\[Sigma]", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "\[Sigma]"}], ")"}]}], "+", 
   RowBox[{"3", " ", "en", " ", "\[Sigma]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "en"}], ")"}], " ", "\[Sigma]"}]}], 
     ")"}]}]}], 
  RowBox[{"6", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Sigma]"}], ")"}], "3"]}]]], "Output",
 CellChangeTimes->{{3.815731671481875*^9, 3.815731677419643*^9}, 
   3.815731826540283*^9, 3.815732469574357*^9, 3.8157334300438957`*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"56606b1c-20f9-429c-9714-91ae64205ef8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"ls3", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "2"], "*", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "0", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"ls3", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "*", 
     RowBox[{"ls3", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "*", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "1", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"ls3", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "*", 
     RowBox[{"ls3", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "*", 
     RowBox[{"G", "[", 
      RowBox[{"0", ",", "2", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"ls3", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "*", 
     RowBox[{"ls3", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "*", 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "2", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"ls3", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "2"], 
     RowBox[{"G", "[", 
      RowBox[{"1", ",", "1", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"ls3", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "2"], 
     RowBox[{"G", "[", 
      RowBox[{"2", ",", "2", ",", "\[Sigma]"}], "]"}]}]}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"en", "\[Rule]", "1.2"}], ",", 
    RowBox[{"\[Sigma]", "\[Rule]", 
     RowBox[{"2", "/", "3"}]}]}], "}"}]}]], "Input",
 CellLabel->
  "In[367]:=",ExpressionUUID->"ca10f265-bd07-4824-8f75-430a99c81a16"],

Cell[BoxData["0.28112000000000004`"], "Output",
 CellChangeTimes->{3.815948003464951*^9},
 CellLabel->
  "Out[367]=",ExpressionUUID->"5f8f9a06-ef76-43d1-8aca-b2c7c7bcb1f1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "p0", ",", " ", "p1", ",", " ", "p2", ",", " ", "mu", ",", " ", "gamma", 
   ",", " ", "beta3", ",", " ", "beta4", ",", 
   RowBox[{
    RowBox[{"beta5", ".."}], " ", "as", " ", "desired"}], ",", " ", 
   RowBox[{"each", " ", "of", " ", "them", " ", "are", " ", 
    RowBox[{"positive", ".", " ", "negativity"}], " ", "of", " ", "gamma", 
    " ", "is", " ", "allowed", " ", "in", " ", "the", " ", "KKT", " ", 
    "conditions"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.815949849736918*^9, 3.815949921846676*^9}, {
  3.816000609974729*^9, 3.816000611453899*^9}, {3.816000763869039*^9, 
  3.816000765288855*^9}},ExpressionUUID->"6f3a3ae8-544f-4480-9c24-\
2bdf2704b4d3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"\[Sigma]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         RowBox[{"3", " ", "en", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}]}], "+", 
         RowBox[{"5", " ", "\[Sigma]"}]}], ")"}]}]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Sigma]", "2"]}]], ",", 
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{"\[Sigma]", " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", " ", "en"}], "+", "\[Sigma]"}], ")"}]}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Sigma]", "2"]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Sigma]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", "en"}]}], ")"}], " ", "\[Sigma]"}]}], ")"}]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Sigma]", "2"]}]], ",", 
    FractionBox[
     RowBox[{"\[Sigma]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Sigma]", "-", 
        RowBox[{"en", " ", "\[Sigma]"}]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Sigma]"}], ")"}], "3"]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"3", " ", "en"}]}], ")"}], " ", "\[Sigma]"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Sigma]"}], ")"}], "2"]}]], ",", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["\[Sigma]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "en"}]}], ")"}], " ", "\[Sigma]"}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Sigma]"}], ")"}], "5"]}]], ",", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Sigma]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"16", "+", 
        RowBox[{"\[Sigma]", " ", 
         RowBox[{"(", 
          RowBox[{"23", "+", 
           RowBox[{"7", " ", "\[Sigma]"}], "-", 
           RowBox[{"3", " ", "en", " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", 
              RowBox[{"3", " ", "\[Sigma]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Sigma]"}], ")"}], "6"]}]], ",", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Sigma]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"40", "+", 
        RowBox[{"\[Sigma]", " ", 
         RowBox[{"(", 
          RowBox[{"75", "+", 
           RowBox[{"5", " ", "\[Sigma]", " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"2", " ", "\[Sigma]"}]}], ")"}]}], "-", 
           RowBox[{"3", " ", "en", " ", 
            RowBox[{"(", 
             RowBox[{"20", "+", 
              RowBox[{"\[Sigma]", " ", 
               RowBox[{"(", 
                RowBox[{"15", "+", 
                 RowBox[{"4", " ", "\[Sigma]"}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Sigma]"}], ")"}], "7"]}]]}], "}"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"en", "\[Rule]", "1.2"}], ",", 
    RowBox[{"\[Sigma]", "\[Rule]", 
     RowBox[{"2", "/", "3"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{3.8159498378246527`*^9, 3.8160007735898*^9},
 CellLabel->
  "In[421]:=",ExpressionUUID->"d7eb285c-8b3e-4881-8263-55fcbdab5766"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.25833333333333325`", ",", "0.2833333333333335`", ",", 
   "0.45833333333333315`", ",", "0.12480000000000001`", ",", 
   RowBox[{"-", "0.712`"}], ",", "0.014336000000000002`", ",", 
   "0.04812800000000001`", ",", "0.10145792000000001`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8159498384469643`*^9, {3.8160007749374657`*^9, 3.816000776697874*^9}},
 CellLabel->
  "Out[421]=",ExpressionUUID->"4c7e4a14-5364-4cf3-a560-6256420c756c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"6", "*", "0.1248"}], "-", "0.712"}]], "Input",
 CellChangeTimes->{{3.815999661327985*^9, 3.815999678214918*^9}},
 CellLabel->
  "In[417]:=",ExpressionUUID->"c90ec0b2-8a83-4ec7-b232-c3a25f2ee6fb"],

Cell[BoxData["0.036799999999999944`"], "Output",
 CellChangeTimes->{{3.815999668785227*^9, 3.8159996784248457`*^9}},
 CellLabel->
  "Out[417]=",ExpressionUUID->"b6563202-bb36-4945-828a-9fd9e5f794b2"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{"ArrayReshape", "[", 
    RowBox[{
     RowBox[{
     "Import", "[", "\"\<file_location/fid_En_0.3tr_50.mat\>\"", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "50"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"tb1", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "0"}], ",", 
   RowBox[{"i", "\[LessEqual]", "49"}], ",", 
   RowBox[{
    RowBox[{"i", "++"}], ";", "\[IndentingNewLine]", 
    RowBox[{"x", "=", 
     RowBox[{
      RowBox[{"Array", "[", 
       RowBox[{
        RowBox[{"#", "&"}], ",", "50", ",", 
        RowBox[{"{", 
         RowBox[{"0.0001", ",", "2"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"y", "=", 
     RowBox[{"t1", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "i"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"tb1", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"tb1", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}]}], "]"}]}], ";"}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t2", "=", 
   RowBox[{"ArrayReshape", "[", 
    RowBox[{
     RowBox[{
     "Import", "[", "\"\<file_location/fid_En_0.5tr_50.mat\>\"", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "50"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"tb2", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "0"}], ",", 
   RowBox[{"i", "\[LessEqual]", "49"}], ",", 
   RowBox[{
    RowBox[{"i", "++"}], ";", "\[IndentingNewLine]", 
    RowBox[{"x", "=", 
     RowBox[{
      RowBox[{"Array", "[", 
       RowBox[{
        RowBox[{"#", "&"}], ",", "50", ",", 
        RowBox[{"{", 
         RowBox[{"0.0001", ",", "2"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"y", "=", 
     RowBox[{"t2", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "i"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"tb2", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"tb2", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}]}], "]"}]}], ";"}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t3", "=", 
   RowBox[{"ArrayReshape", "[", 
    RowBox[{
     RowBox[{
     "Import", "[", "\"\<file_location/fid_En_0.9tr_50.mat\>\"", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "50"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"tb3", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "0"}], ",", 
   RowBox[{"i", "\[LessEqual]", "49"}], ",", 
   RowBox[{
    RowBox[{"i", "++"}], ";", "\[IndentingNewLine]", 
    RowBox[{"x", "=", 
     RowBox[{
      RowBox[{"Array", "[", 
       RowBox[{
        RowBox[{"#", "&"}], ",", "50", ",", 
        RowBox[{"{", 
         RowBox[{"0.0001", ",", "2"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"y", "=", 
     RowBox[{"t3", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "i"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"tb3", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"tb3", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}]}], "]"}]}], ";"}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t4", "=", 
   RowBox[{"ArrayReshape", "[", 
    RowBox[{
     RowBox[{
     "Import", "[", "\"\<file_location/fid_En_1.5tr_50.mat\>\"", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "50"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"tb4", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "0"}], ",", 
   RowBox[{"i", "\[LessEqual]", "49"}], ",", 
   RowBox[{
    RowBox[{"i", "++"}], ";", "\[IndentingNewLine]", 
    RowBox[{"x", "=", 
     RowBox[{
      RowBox[{"Array", "[", 
       RowBox[{
        RowBox[{"#", "&"}], ",", "50", ",", 
        RowBox[{"{", 
         RowBox[{"0.0001", ",", "2"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"y", "=", 
     RowBox[{"t4", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "i"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"tb4", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"tb4", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}]}], "]"}]}], ";"}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t5", "=", 
   RowBox[{"ArrayReshape", "[", 
    RowBox[{
     RowBox[{
     "Import", "[", "\"\<file_location/fid_En_2.1tr_50.mat\>\"", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "50"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"tb5", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "0"}], ",", 
   RowBox[{"i", "\[LessEqual]", "49"}], ",", 
   RowBox[{
    RowBox[{"i", "++"}], ";", "\[IndentingNewLine]", 
    RowBox[{"x", "=", 
     RowBox[{
      RowBox[{"Array", "[", 
       RowBox[{
        RowBox[{"#", "&"}], ",", "50", ",", 
        RowBox[{"{", 
         RowBox[{"0.0001", ",", "2"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"y", "=", 
     RowBox[{"t5", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "i"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"tb5", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"tb5", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}]}], "]"}]}], ";"}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.81583701800554*^9, {3.815837055574366*^9, 3.815837087940485*^9}, {
   3.8158374832570353`*^9, 3.815837497564487*^9}, {3.815837637559654*^9, 
   3.815837678962837*^9}, {3.81583833597831*^9, 3.815838343245481*^9}, {
   3.815838758739258*^9, 3.815838782140242*^9}, {3.815950540149584*^9, 
   3.81595057609969*^9}},ExpressionUUID->"90b01a51-7291-4044-867b-\
dcc973e9403f"],

Cell[BoxData[
 RowBox[{"plot1", "=", 
  RowBox[{"ListLinePlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tb1", ",", "tb2", ",", "tb3", ",", "tb4", ",", "tb5"}], "}"}], 
    ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Dashing", "[", "0.01", "]"}], ",", 
       RowBox[{"Dashing", "[", "0.03", "]"}], ",", 
       RowBox[{"Dashing", "[", "0.05", "]"}], ",", 
       RowBox[{"Dashing", "[", "0.07", "]"}], ",", "Black"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"MaTeX", "[", 
         RowBox[{"#", ",", 
          RowBox[{"Magnification", "\[Rule]", 
           RowBox[{"26", "/", "12"}]}]}], "]"}], "&"}], ")"}], "/@", 
      RowBox[{"{", 
       RowBox[{"\"\<\\xi\>\"", ",", "\"\<F_E\>\""}], "}"}]}]}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"LineLegend", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<E=0.3\>\"", ",", 
             RowBox[{"Magnification", "\[Rule]", 
              RowBox[{"20", "/", "12"}]}]}], "]"}], ",", 
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<E=0.5\>\"", ",", 
             RowBox[{"Magnification", "\[Rule]", 
              RowBox[{"20", "/", "12"}]}]}], "]"}], ",", 
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<E=0.9\>\"", ",", 
             RowBox[{"Magnification", "\[Rule]", 
              RowBox[{"20", "/", "12"}]}]}], "]"}], ",", 
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<E=1.5\>\"", ",", 
             RowBox[{"Magnification", "\[Rule]", 
              RowBox[{"20", "/", "12"}]}]}], "]"}], ",", 
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<E=2.1\>\"", ",", 
             RowBox[{"Magnification", "\[Rule]", 
              RowBox[{"20", "/", "12"}]}]}], "]"}]}], "}"}], ",", 
         RowBox[{"Spacings", "\[Rule]", "0.01"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.7", ",", "0.7"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FontFamily", "\[Rule]", "\"\<Latin Modern Roman\>\""}], ",", 
       RowBox[{"FontSize", "\[Rule]", "16"}]}], "}"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "20"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.81583722671903*^9, 3.815837290180386*^9}, {
  3.815837511390786*^9, 3.815837514396062*^9}, {3.8158375452062187`*^9, 
  3.815837552709819*^9}, {3.8158376231661797`*^9, 3.815837624276114*^9}, {
  3.815837826756812*^9, 3.815837870876049*^9}, {3.815837972331366*^9, 
  3.8158379735924587`*^9}, {3.8158381837059307`*^9, 3.815838191864896*^9}, {
  3.815838354375636*^9, 3.815838359901331*^9}, {3.815926533525202*^9, 
  3.81592653360935*^9}},
 CellLabel->
  "In[343]:=",ExpressionUUID->"78fcc9fc-4e5f-4115-95c9-79ee5d8ec37d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Figure1", "Subsubsection",
 CellChangeTimes->{{3.815967806370119*^9, 
  3.815967809962165*^9}},ExpressionUUID->"f366364b-0e64-44af-bd33-\
155a6065df0d"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {{{}, {}, 
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         NCache[
          Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6], 
        Dashing[0.01], 
        StyleBox[LineBox[CompressedData["
1:eJwl0glPEwYAxfFKARFBxlFEAaGgMjwwVoZneWxKJkhUZG5CWUXAQBOok9Qq
qCjUGBySJZIolk0GcRXxKFVAtjHI5rFY0htKbRFLW0pLScEK9ADxfMk/7wv8
yLnHDhx1IxAIlA99/PU7wyy6hOVYGVhT0To/gaPENTce2W6CY8wfveppxXc7
jo3EjrfBvID098/J45hmP5+103tgDZZ8m/NwDL0q/0V60xPQKBuDGSlmhM0k
BqVGCaFZ9Xguys2EosCiCAFNgtTdUqZLZcThujTS5VQ51vndYIcKR7AwRs/F
aB/CM0+3pskN4LeXRr7hDKAoxamVW/U4tOsLHi9SjerAudCscD0ICt7arH8G
oWH1i/U0HZqPUAW+Wa9QTzIc7GwexpcORn3OrBaF29Tf0NyGcRZf0f9K0SFj
w3+2igItZBcJ5KA6PW4tgX3p/VdYJe7VFxsNiM4MbXE0DKGUdI33f7wRHWGb
qOamlxBl5zLInFG0sDkTOe2DiLq5ft1pmQkGqWqYqNSAbXFY+yLG8GNJrPlX
ogZCyhNBHNOC6E2VhSFUNVaU/cKq6hpHerSv81zFC5T8m7VZ521FqOZ+64xE
hWdeq13bMyeQfz7W0h6jgm/zqSFhxiR+/2m5yLtqAI/2DPXYXZMI4ZMrMiaV
yJ3Y2biy6TXKPae93h5Wwqf2dmV6ig2Dzo49F5T96Ejwyy+ftEHclstlZvQj
R81KvnPtDaRLuvftVfbBu1y9WpU4hcjqrpZueh/ayEleHsYpJGyPYeSPK0B/
+od5Y800lhWyysbKFfBiLO6lx89gWzOTTgxW4IHP8bvVmhlo+cmWAoEc2a3K
ms5KO2x89wblfjk8P4FxQFikGwyYkkFgb9wfIHNAOxT9wMCVgVa/kIJTToi7
n+8OSZbBA8UfhLjgn7qDe9YmBV8nn6p75sIiYkGEqUmKzItblE+LZ3GlR8KO
+16KTzyD5hD2GyV8jY8U90TE6xFdc/g6PTCPeUmCH44zytLy3sK/9sTJwndi
LCBJaKXe86j/c8TDvUyMO53xVJ5gHgFVl1meThEOZnNXKA69Q2L6NGfrGREI
n5dkKqFKGUQR3gOLko1a
          "]],
         FontFamily->"Latin Modern Roman",
         FontSize->16]}, 
       {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
         NCache[
          Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6], 
        Dashing[0.03], 
        StyleBox[LineBox[CompressedData["
1:eJwl0ntQCwAABvCJtEon1AkjS3lEUvJWX1ccTe48Rmk1CneGJNH13InTkUdO
5yrlPZMLWTemLF1OrTarbU3WhNrs0ctatjXrQfjuvvv+/+5HTkjaddiOQCAE
jvfv+oWTelWrZ8Nmt/Z57JgBhyf63uENspBvYd57e60f1I1JmiV9XEzQkm7n
nOiFObVpeIheC/1UbXve9W6IFNMc1fr3WHp3y83dPTqQLCFuFC8hLtUZyqgp
WhyfcdyTQ2uBYCNpb6G3BvuLIt2vUGSoLTYT4q1qOCxS34JODmJk/bvBbhUq
XqbP/3n+E45Ot2dFmbsQvcmVzZ6vRPeSyr7gmV0gtLKXxtR04EkVgauI7ERZ
fDDHJeYbjph+P8pf9A2LrYySA8OdmCuKqXGUf0E2VtGrI1TYvnKx8+OSDkhz
CWS3IjWYDh5exzI/w6dZpE7UfofhI9Gx7qQS6e6FbEGQFil81txj6e0QxyYw
yOd1QIci40yBAl4sv2WZUj0uFnaN+tZ8Qmqv9YfcsweT9y/TOJvbIAx8z1k+
/hPPe1N4w7o2zMvIP32R34cF1JFs/7yPOFUXs0bl9APPWZy+EI0cDcSFtg37
DLinLt3mSJHDpSztq3D3AKoqjBo+rxW8bV9rh2wDCCNaNt/xa0WCIfy+9wMj
/F9GM+zLZZhS8OTczohBnM3VxdH8ZXi1euoh5sAgSDZJgEe1FAeUpzeXF/4E
iQi/OooUTkzlQkWICeKG0QhdpwRccijRXmuC8k2lyidLAnr9o+6Aq2bErwrN
JpMkIDKcRfQgC+wCcqtcclpQOSX56eXPFkyL3jPLTdaM2BdtV1+fG8KN25mp
It9mTP4Hxop2PfEFN08MztD9HdOlVjTPMUXRjB9AK3EIRNovSAS2ZCr9A+yR
OC7EhhGP0oJgqQgVKpmpqMGGtJCHrvwIEfblrm2rTxxGcpl+fZZAiH883UbA
E299s4IixDPxxGJP/ghKK5Im3ZA2ISqZkRF5cBSWTKosLq4JE9xbaOlOY9iZ
cyFlb38jyl8HBbM5YygQ0tRhOY3YE3trXmv0bzRmVRv7PRpB+J/QnqNMow9X
gD+xK5Py
          "]],
         FontFamily->"Latin Modern Roman",
         FontSize->16]}, 
       {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
         NCache[
          Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6], 
        Dashing[0.05], 
        StyleBox[LineBox[CompressedData["
1:eJwl0glPEgAAxXGMRLMyNV0XeXWYmrrM7NRHK2uaax26TAmPDEfzSGWFtmrW
anZQba1JOlupkWXNSNJqNRMRFUID0RTLAzyDApSEPLDrbf+9L/DzSMo4dGIO
gUAI/NPf99tF1qiClyNqLsnIn9HhBNHnfs1YGTIC+r0HyrSI2pEx6K3lIyo5
MTugfRQ/TzdPmWi1cN7pdfs+cxiSTsd56hEhmrZpaqTpgyBPhDpHeIqxJuYO
nVOlRuriVDdeXCt6H+RlrwxWIZ4T6XIjQg66Su9O1PbBxktdiGEF9BlWrm33
elH5Ksd9/NJnRBhmwyylXxGz24HLdVeimhbtStV0g9DG9Y19/wUa37Dtb+hK
lCeG8BbG9qKqYHPQGfsurDMzihKm+mAmdo6EfvmMc9hEexuuQn7+Sv96cQdk
Vwgezhw19nd3PWYp2rGmRaJOGxoAI3P/kqsGBXJcCriNQUPgDDwfSXVTQEpN
YnhcGoaFyBOkU9vgWea3/qxsBKsuz3dyeCzHaY35h8LtG375FxKsLDKIA4U8
/3QNboasFy5LkME19xYz/50W1089s47++AlZdbGbVXY/QFnsGSrZ+Qki27WT
24/qEO5+t4J6oRULy1k94sN67M6rVLKvtaBmX0+taVKPiFipo6pUiiTdroer
SwyoFmWe2Sj+iAV3nlw8GD4GmbnXM3dagurgRcnn9WPQrialN22VIEHJDKso
GAfTJ0m3N08Mu/PKtZ2hRgQuHaoLljeD70GxtR4ygl4rCRj0bQat4dHoBvZP
pHjlVlSxm2DLmC+hBU3gfd9ToqOpES8XZD673j2BQysMRlZKI6gvOtivL5oQ
aZA/yOoRgfQPjBks75Rzt+JE4JkeHnCSmWHj2E452dOAuCKbQLB+oTQgZ+wR
vQHWSPsjZBJvmVvI38eFqFTJjRzRJNadLLc3XBbi6JUtHQ1pUxD4Fu9gkIX4
x9N5GvRjS8qdaurxXEq85/ZuGv18v/jK6HocyWTkRh6fAaVrlkQyC2Dl0hqX
Y2eB04Auq79YgIrXQSFcngWbvPh7HPYKEE0tdG2LmUU+xb4kebwOhP+jkD/M
KKpK6vAbXxSOSg==
          "]],
         FontFamily->"Latin Modern Roman",
         FontSize->16]}, 
       {RGBColor[0.922526, 0.385626, 0.209179], PointSize[
         NCache[
          Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6], 
        Dashing[0.07], 
        StyleBox[LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAALUMc6+I2Gj/oYQxoufzvP2UDKp63
8qQ/RCeuBL1e6z9UPG/lKey0P8owk1j7v+c/9XbJ+/devz/9A3VT5eDkP8vY
EQnj6MQ/mbrAXlmT4j8c9j4USiLKP70T61h4teA/bBNsH7Fbzz9W90Y+PFze
P1+YTBWMStI/S6tAm+HU2z8HJ+OaP+fUPx4nChZWuNk/r7V5IPOD1z9gSdgt
zPDXP1hEEKamINo/46KOIiRo1j8A06YrWr3cP3g6Z4f0C9U/qGE9sQ1a3z9N
j83i49XTPyj4aZtg++A/kw1ljmLB0j99PzVeukniPyaaK90Jy9E/0YYAIRSY
4z8qbWC80+3QPyXOy+Nt5uQ/6OWtAfck0D95FZemxzTmP9K1r662284/zVxi
aSGD5z8vgLjsxIzNPyKkLSx70eg/KKmUVXxZzD926/ju1B/qP/SL7lnDPss/
yjLEsS5u6z94/lpt7jnKPx56j3SIvOw/TCWcmK1IyT9ywVo34gruPyQoY/Z0
aMg/xggm+jtZ7z98yTsJxZbHPw2oeN7KU/A/sM0BXE7Sxj+3S96/9/rwP7nU
+ZDqGcY/Yu9DoSSi8T/OHG6qkmzFPwyTqYJRSfI/s02ddlvJxD+2Ng9kfvDy
P66XAgRyL8Q/YNp0RauX8z9KNz21GJ7DPwp+2ibYPvQ/6ObPuqQUwz+0IUAI
Beb0PwMD84B7ksI/XsWl6TGN9T/tHIgYEhfCPwhpC8teNPY/5vqjxumhwT+y
DHGsi9v2P+zPCK2PMsE/XLDWjbiC9z/gwRlGm8jAPwZUPG/lKfg/hrV+Sq1j
wD+x96FQEtH4P/crKLluA8A/W5sHMj94+T8FPkL6H0+/PwU/bRNsH/o/D/FZ
WpCfvj+v4tL0mMb6P+/SVcOo970/WYY41sVt+z8GDo887la9PwMqnrfyFPw/
3rh4ou+8vD+tzQOZH7z8P/BEF2REKbw/V3Fpekxj/T/Xt2GDjJu7PwEVz1t5
Cv4/0Thp5W4Tuz+ruDQ9prH+P+IX3zyZkLo/VVyaHtNY/z+gsWH/vhK6PwAA
AAAAAABAdiTqoZmZuT9LLJPb
          "]],
         FontFamily->"Latin Modern Roman",
         FontSize->16]}, 
       {GrayLevel[0], PointSize[
         NCache[
          Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6], 
        StyleBox[LineBox[CompressedData["
1:eJwl0oszEwAAx/GVNIlUmzvJbVQo6UEjl8evUteRjkiN7ZZU69ZFLwnJHXWu
9FB0eayUroZTaRqbEGJkO7TR41ap22STZ8w2G71/d9/7/QMfp9jj4YdnEwgE
zz/9/TWBDoNKb3u43144XG8axWEztyLh+ENoDX2ixe7fscfv+LdVQwL0hfq/
PaH+hsnEdpOe1QDf0A0bM0RKSD8smqfStOD04yz6jtCvcNAFkIOXSbAtUs2z
GfiEY6RjVD6jC5PMGwNsMwX254fYXg2Wg2KffbOo+j2IrqpCqHsw185uJl76
FhVVyY4TF97j9JEtwWrnHtC3LeTxHBUYLgigXqyRg9DNWx1d/wlyG09JTKoM
pQf8+dbRX9AopmwtZL/BSgOHG2P6CnqYxfXnqk6chxfrRZASJbn6G0aPDsgy
CU7kfBX8eqjCmadSOHdKVXH9fdglc9iii5Ag2TaP10brx3QoabnIvh0dzFiO
0wU1yLOJV7Om27Ds4Rr3czINYjY873bVtSJx0DDSQ/2OLPmZpM9zWiHxbOGv
jR9EIkFHinIRg5KSnXCpbgi7NOnyfHoLTjVFb1RajsBukF/TW9CMVgsXo2/U
KFL9iF48zStYlyb1SiLGcHdJBYcb+ArCnb0NeuMY+l0VdrfKmhA7Gli84sEP
+Hlx711e0gSr3LKM3UHjaFy7t5id04hqb5tDaWPjSLhSWu5PakSMImF7ed4E
mM0dsi7vBlimKVw+BGghP8uUFu15CYHTZgvzfi0MDI2VIq0eLPGjAY9rkwin
RZRlC+pgwZkvZdF0oFnlVUxpa1FpdfLxlY86hHHP3w9BLZjP3l0TZeghaVcO
SXJeYO4/MAYwfNLJr0dqwNcXhy2WGXC7cKlPaXgNGFyiJ5KmoLDeVNtZL4I5
4v4IMSIynVJQvE6ECqVcm99qRPyhoCeVJUJEZfq8E8eZUOLuSLvrLMQ/nuRp
iOmkyjll1XjSYVZArZsGK8eceMujGvtOclJCDs7g83K3oJmXVZhl28VItvyJ
VNOCTH1YFcpFNH8e/yeOWrPvrFcLEMkspHTTf0Hh1pQbmy4A4f82zx+LT9lL
FeA3f3yK6Q==
          "]],
         FontFamily->"Latin Modern Roman",
         FontSize->16]}}, {
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         NCache[
          Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6], 
        Dashing[0.01], 
        StyleBox[{},
         FontFamily->"Latin Modern Roman",
         FontSize->16]}, 
       {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
         NCache[
          Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6], 
        Dashing[0.03], 
        StyleBox[{},
         FontFamily->"Latin Modern Roman",
         FontSize->16]}, 
       {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
         NCache[
          Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6], 
        Dashing[0.05], 
        StyleBox[{},
         FontFamily->"Latin Modern Roman",
         FontSize->16]}, 
       {RGBColor[0.922526, 0.385626, 0.209179], PointSize[
         NCache[
          Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6], 
        Dashing[0.07], 
        StyleBox[{},
         FontFamily->"Latin Modern Roman",
         FontSize->16]}, 
       {GrayLevel[0], PointSize[
         NCache[
          Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6], 
        StyleBox[{},
         FontFamily->"Latin Modern Roman",
         FontSize->16]}}, {
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         NCache[
          Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6], 
        Dashing[0.01], 
        StyleBox[{},
         FontFamily->"Latin Modern Roman",
         FontSize->16]}, 
       {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
         NCache[
          Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6], 
        Dashing[0.03], 
        StyleBox[{},
         FontFamily->"Latin Modern Roman",
         FontSize->16]}, 
       {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
         NCache[
          Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6], 
        Dashing[0.05], 
        StyleBox[{},
         FontFamily->"Latin Modern Roman",
         FontSize->16]}, 
       {RGBColor[0.922526, 0.385626, 0.209179], PointSize[
         NCache[
          Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6], 
        Dashing[0.07], 
        StyleBox[{},
         FontFamily->"Latin Modern Roman",
         FontSize->16]}, 
       {GrayLevel[0], PointSize[
         NCache[
          Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6], 
        StyleBox[{},
         FontFamily->"Latin Modern Roman",
         FontSize->
          16]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}}, {
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         NCache[
          Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6], 
        Dashing[0.01], 
        StyleBox[{},
         FontFamily->"Latin Modern Roman",
         FontSize->16]}, 
       {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
         NCache[
          Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6], 
        Dashing[0.03], 
        StyleBox[{},
         FontFamily->"Latin Modern Roman",
         FontSize->16]}, 
       {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
         NCache[
          Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6], 
        Dashing[0.05], 
        StyleBox[{},
         FontFamily->"Latin Modern Roman",
         FontSize->16]}, 
       {RGBColor[0.922526, 0.385626, 0.209179], PointSize[
         NCache[
          Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6], 
        Dashing[0.07], 
        StyleBox[{},
         FontFamily->"Latin Modern Roman",
         FontSize->16]}, 
       {GrayLevel[0], PointSize[
         NCache[
          Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6], 
        StyleBox[{},
         FontFamily->"Latin Modern Roman",
         FontSize->
          16]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}}}, {{}, {}}}, InsetBox[
     TemplateBox[{GraphicsBox[{
         Thickness[0.02377555872563005], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
            "], CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKC0xL07zdIG9g/OEZqE0KyUHGN/nBLvtbFMVhz/f
Sh/MSbR3+Pn29QFLZTWHJff38c35bOdgYgwEn9UdUtOAoMzOgYWzSz75naaD
6pPmeWdn2TqI9Hi9YinRcrghXZNoxIrg762VtUgPsYHz7ZseHZ9Rbe3wA2T+
YU0HFZB+LmuHut9WBedOqEP0b7VymLNIeecfdzWH60KfHM9Ps3LYALZIBc6H
uR/Gb1FgVz1zRd5hg17eYsY1Vg7TZwJBpIwDh5tqKZOUtYP7mqPLGX5IOMiA
/DvB2sENxI8Qhfgv2QbiP2MRh6UvPPT+M9rC+WD3ctvB+WD/LLFzUNi1YF/q
OjGHMyDwx87hgWu846xCSUh4ZNk7iFROKjnLIgsP3w+L1iucvaHggB7+9SB/
d9g53NaUXfO/GcGvvv/jlvFrBTj/y76PW9PN5BzqWY72G6bbOciD7PeTdrCp
jFhhqgt1D58YhJ9r6wCKpjQ1Ubh/YPz8Nd23MxbYwPng8Lll7XCwe1+TCbMY
VN7aoR0UnibSDiVbRX+frrN2uA/yn6AcnA/zD4wPcz+MnxJ7x425QgXOB8eL
jZpDf3CJyvT11g5+FyfG/FusDgnXx9YOk9tboy7baELV2zjUfNoQkP1LE+5+
GP/rzltdf0sRfHB4qNs5rAcFfK6mAyiZmSTaOTyKEN9+MUEdHn4GWiuFL7Co
wfmQ9K2CEf4Ae1NTfw==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            34.19379999999999, 5.871880000000001}, {34.19379999999999, 
            6.2171899999999996`}, {33.9078, 6.456250000000001}, {
            33.621900000000004`, 6.456250000000001}, {33.275, 
            6.456250000000001}, {33.037499999999994`, 6.17031}, {
            33.037499999999994`, 5.88438}, {33.037499999999994`, 
            5.539059999999999}, {33.32339999999999, 5.300000000000001}, {
            33.609399999999994`, 5.300000000000001}, {33.954699999999995`, 
            5.300000000000001}, {34.19379999999999, 5.585939999999999}, {
            34.19379999999999, 5.871880000000001}}}], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJXIGYC4pvSNYlGri4Ob9pyu42iZR1g/LVCOnzp9xQc
2peHnzK64uyQngYE05QcLufHs59zdHYoP7zNdeZfJYf5NjpXZh1zdsgAyys7
bNTLW8wo4+Ig2uP1iiVEFc4/sWtHL5uBOpwfcAtokZCmQ8lW0d+n5zk7iIDU
l2g5qD9pnneWC8G/v49vjnGRE5yfePiydiqjk8N/MNCA8yWmXuHMcFKH81k4
u+ST/dQcXFVLmWYZODm8yNL+Nl1WzeHzhoDsWe5o/HQEH+zfHieHHQ5Nj45X
IPgw98P4JsZA8Fkdrr/ut1XBOQ8Nhwjx7RcZ3BD8MyBgg+BfBIWfJYJ/GxTe
pjD3azg8SVx4zSTfycHcZm/QtIeakPD9h+DrTljww5DNGc4H+88Cwa+MWGF6
drazQyooPtoQfJj7YfwNoHjYowaxb7qzQxoYqDr8ick9+i/L2YEBBBJUIOnB
1tkB5F3jYGWHBFD4cjo7rPz2suKMg7KD+bWjuSYPnBwq7/+4ZWyt7CAO8scm
J4cPi9YrnNVQduDxXz8ldYaTQ6eN5640Jaj8JCdIuMgg+Hvza97OfKoE54P1
r1ByWP7CQ+//TARf+JPj+bStCD4ommb8RvDB7q11hvPB/tsOS68KcD44fNJk
4fwdwVYR/9XFIfHp7+wQoxohc65GFOJOFgQfbN9uJzgfnC/snBxaFdhVz0wR
g6RXISdIftot6fAbFJ5OTpD8VCcJj9/pM4EgUgrOv+8a7zhLUAbONwCFdzHU
ff5OUPfKOeyvlbVIV0Hwj2taTTr93xHOB8fHDUeI+/bIwvlgf7yRhvMVdi3Y
l7pOHJKP4qHp2VgEHr8wPjh/7kPwYeWD+ieVl7M6JRzQyw8AoN3QRg==
            "]]}, 
          Thickness[0.02377555872563005], StripOnInput -> False]}, {
        ImageSize -> {70.1049398090494, 27.23118306351183}, 
         ImageSize -> {42.06296388542964, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {43., 17.}, PlotRange -> {{0., 42.06}, {0., 16.34}}, 
         AspectRatio -> Automatic}],GraphicsBox[{
         Thickness[0.02377555872563005], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
            "], CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKC0xL07zdIG9g/OEZqE0KyUHGN/nBLvtbFMVhz/f
Sh/MSbR3+Pn29QFLZTWHJff38c35bOdgYgwEn9UdUtOAoMzOgYWzSz75naaD
6pPmeWdn2TqI9Hi9YinRcrghXZNoxIrg762VtUgPsYHz7ZseHZ9Rbe3wA2T+
YU0HFZB+LmuHut9WBedOqEP0b7VymLNIeecfdzWH60KfHM9Ps3LYALZIBc6H
uR/Gb1FgVz1zRd5hg17eYsY1Vg7TZwJBpIwDh5tqKZOUtYP7mqPLGX5IOMiA
/DvB2sENxI8Qhfgv2QbiP2MRh6UvPPT+M9rC+WD3ctvB+WD/LLFzUNi1YF/q
OjGHMyDwx87hgWu846xCSUh4ZNk7iFROKjnLIgsP3w+L1iucvaHggB7+9SB/
d9g53NaUXfO/GcGvvv/jlvFrBTj/y76PW9PN5BzqWY72G6bbOciD7PeTdrCp
jFhhqgt1D58YhJ9r6wCKpjQ1Ubh/YPz8Nd23MxbYwPng8Lll7XCwe1+TCbMY
VN7aoR0UnibSDiVbRX+frrN2uA/yn6AcnA/zD4wPcz+MnxJ7x425QgXOB8eL
jZpDf3CJyvT11g5+FyfG/FusDgnXx9YOk9tboy7baELV2zjUfNoQkP1LE+5+
GP/rzltdf0sRfHB4qNs5rAcFfK6mAyiZmSTaOTyKEN9+MUEdHn4GWiuFL7Co
wfmQ9K2CEf4Ae1NTfw==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            34.19379999999999, 5.871880000000001}, {34.19379999999999, 
            6.2171899999999996`}, {33.9078, 6.456250000000001}, {
            33.621900000000004`, 6.456250000000001}, {33.275, 
            6.456250000000001}, {33.037499999999994`, 6.17031}, {
            33.037499999999994`, 5.88438}, {33.037499999999994`, 
            5.539059999999999}, {33.32339999999999, 5.300000000000001}, {
            33.609399999999994`, 5.300000000000001}, {33.954699999999995`, 
            5.300000000000001}, {34.19379999999999, 5.585939999999999}, {
            34.19379999999999, 5.871880000000001}}}], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFDMAOUzoInTgk1Pu6jFBgDBVwJ/
            
            "], CompressedData["
1:eJx11G1IU1EYAOBpwxAq8Xu4L90ma1Ok5kwbRu/O1bQ0EjUa4We2KZUfkUGG
UWEl00QbmrrENH9oYGFEZJoWiBj5UTERoh+rGJjlfrhIBKW1c687h4wOnB/P
vdz3vOe877lRpyqzjdt4PJ6PZ2Z4pq9n5lYr2t1JKTCcozO4pyTgNdNSF2TS
yaD6Wej69DgD1/mTzXvbFXA/OXbeKqGeUuks01OIuHXVr7DjBoJHQbG7Sn/L
gd9n0fnkI4jHI4da0DbvX4Z2c/G6EQxFO+q6nUp4ElfR5zOPIP3VFXHSohJm
8HBQ3z7yna+9wxAPNn4q47kZSEwey777RUV8DeeTqCaeGhlu8stSc/E3GOD7
N0hLKtSAl511USu2mN3PMjUbz85A5pvtB+4dV0PRhC3GaGZgzfnj9f4JFSQt
TJZrgQFRd4FqekgFqdEXfa0C6hrDQMLsU0Rc33/ireYcgvaWgMv7YtTgKO5d
0B7znAfOM08NeJulKYis78bj4P/Nxo//10W52cqew9RdD+QvNhZVxGx9bDLi
scpaZ6eR+uHq0qUZkIEh/PkH3iHqDHwOR6m9+QfkZ9k1aTIoNXlGAeLybJZB
I66fGUEK7q8GOVxd11XNvUfQWn/zpE2kgI/C2mKNmCFm16ugZs+9jYHPqYV6
64oMBr6lx7l7GejEw7yZ7ygD8oWvObyuKAh26d+Zxhguv6pIYjv+PlBKnOu0
rXToxcRKl2LJao6A5Z3jezotDATXWKpnTwu4+1HFQORIz7jxcRiXTwIDedEG
0VxtKITjvnYhYql+pWSmiZqNp0bcer3hXD8FbL4XCeECvm9hCELwenwhd7+k
CNIGJ/t5axHwcyjrrFVJXYz7T0/Nxj+DuP2dF/7tQDGxEdfFJCH1Y/erkpL4
XrN9uIOa7UeHnsv3pYSYra9dRMz1k4Dr70wEWvZBCHe+v6i99fPa+/9ZvlXe
qBkVwNb/0x/mHPBu
            "]]}, 
          Thickness[0.02377555872563005], StripOnInput -> False]}, {
        ImageSize -> {70.1049398090494, 27.23118306351183}, 
         ImageSize -> {42.06296388542964, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {43., 17.}, PlotRange -> {{0., 42.06}, {0., 16.34}}, 
         AspectRatio -> Automatic}],GraphicsBox[{
         Thickness[0.02377555872563005], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
            "], CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKC0xL07zdIG9g/OEZqE0KyUHGN/nBLvtbFMVhz/f
Sh/MSbR3+Pn29QFLZTWHJff38c35bOdgYgwEn9UdUtOAoMzOgYWzSz75naaD
6pPmeWdn2TqI9Hi9YinRcrghXZNoxIrg762VtUgPsYHz7ZseHZ9Rbe3wA2T+
YU0HFZB+LmuHut9WBedOqEP0b7VymLNIeecfdzWH60KfHM9Ps3LYALZIBc6H
uR/Gb1FgVz1zRd5hg17eYsY1Vg7TZwJBpIwDh5tqKZOUtYP7mqPLGX5IOMiA
/DvB2sENxI8Qhfgv2QbiP2MRh6UvPPT+M9rC+WD3ctvB+WD/LLFzUNi1YF/q
OjGHMyDwx87hgWu846xCSUh4ZNk7iFROKjnLIgsP3w+L1iucvaHggB7+9SB/
d9g53NaUXfO/GcGvvv/jlvFrBTj/y76PW9PN5BzqWY72G6bbOciD7PeTdrCp
jFhhqgt1D58YhJ9r6wCKpjQ1Ubh/YPz8Nd23MxbYwPng8Lll7XCwe1+TCbMY
VN7aoR0UnibSDiVbRX+frrN2uA/yn6AcnA/zD4wPcz+MnxJ7x425QgXOB8eL
jZpDf3CJyvT11g5+FyfG/FusDgnXx9YOk9tboy7baELV2zjUfNoQkP1LE+5+
GP/rzltdf0sRfHB4qNs5rAcFfK6mAyiZmSTaOTyKEN9+MUEdHn4GWiuFL7Co
wfmQ9K2CEf4Ae1NTfw==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            34.19379999999999, 5.871880000000001}, {34.19379999999999, 
            6.2171899999999996`}, {33.9078, 6.456250000000001}, {
            33.621900000000004`, 6.456250000000001}, {33.275, 
            6.456250000000001}, {33.037499999999994`, 6.17031}, {
            33.037499999999994`, 5.88438}, {33.037499999999994`, 
            5.539059999999999}, {33.32339999999999, 5.300000000000001}, {
            33.609399999999994`, 5.300000000000001}, {33.954699999999995`, 
            5.300000000000001}, {34.19379999999999, 5.585939999999999}, {
            34.19379999999999, 5.871880000000001}}}], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
              0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQAWIQfVO6JtHI1cXhgWu846xCJQcY//zVsDf6tzUcHuzj
m2M8y9lBpMfrFUuJlsNGvbzFjCIIfvvy8FNGOU5wvvm1o7kmNxwdJKZe4cxw
0oDzp7S3Rl2WUYXz+WMD7ht9V3SIEN9+kSENqL9yUsnZJfIO8210rsz6h+B/
3hCQPSvfGc6fCQIrnR2Urz0KZpBRdGAAgRPODsYgEKwE54PVdSLkTUDyl8Ud
jmtaTTqt7uwQoxohc65GFOL+M05wPti+5Qh+8VbR36fDnBxC3l7+OGOhqIOr
ainTLAMnhzMg4CPucDE/nv2cJYK/v1bWIt3FCWKfsbhDNufPBenVMPMQfLC7
HCThfIh+KYcp39jiZ6Q4ObQrsKueMZGGiNsg+LdB8SOKJv/H0SE9DQSk4Pwd
wVYR/9Ul4XyIe8QcgktUpv/3gLlPxEHe8WPymbMIPtj+Hmc4H5Ye1D+pvJzV
KeWAnl4A3FThmA==
             "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQzbJ4khXjUWeHRpaj/YbTVRxg/PQ0IJim5PAnJvfo
vy5nB+Vrj4IZfBQczoAAC4I/5Rtb/IwlTnB+NufPBenVTg7GINCs6OB9gt12
dq6TA39swH2j74oOt6VrEo1CnRzCOcXaje8rwfm+FyfG/GNWgfPB7hFXhfPB
9uaowfl/v5U+mDNRHeLeWieH18VbRX93azjw+K+fkjrDyUF6XpzmaQNNh5kg
cNDJwdxmb9C0h5oOG/XyFjOKOMP5YP9lIfhPEhdeM5nuDNG/QQMSDsucHfxA
7lPWgIfPDoemR8d/qMH5gbeADvuECD9YeAIAAgiRDA==
             "]}]}, 
          Thickness[0.02377555872563005], StripOnInput -> False]}, {
        ImageSize -> {70.1049398090494, 27.23118306351183}, 
         ImageSize -> {42.06296388542964, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {43., 17.}, PlotRange -> {{0., 42.06}, {0., 16.34}}, 
         AspectRatio -> Automatic}],GraphicsBox[{
         Thickness[0.02377555872563005], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
            "], CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
            "]], 
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4jMg8MfOwcQYBEQdYPxWBXbVM1PEHCLEt19k
mIfg//lW+mDORFs4n8d//ZTUDluHHcFWEf/VxeH8tUI6fOn3JOB8c5u9QdMe
asL5LJxd8sl5WnC+SI/XK5YSLQf7pkfHZ3gj+EtfeOj9Z7R1eJK48JrJeU2H
GTOBINPGYb3qk+Z5bzUcnoPE9a0x+JPbW6Mu22g4+Jxgt51diuCD/cNnA+d/
3Xmr6+9WG4fzV8Pe6N9G8GHuh/Fh/gOHzxobuP/z13TfzlhgjRo+jph8WPj6
XJwY82+ytUPV/R+3jL1FHbbo5S1m3GMD50vMi9M8rWAL54Pd34rgbzH/cShl
lR2cjx5/ALEJzVo=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            34.19379999999999, 5.871880000000001}, {34.19379999999999, 
            6.2171899999999996`}, {33.9078, 6.456250000000001}, {
            33.621900000000004`, 6.456250000000001}, {33.275, 
            6.456250000000001}, {33.037499999999994`, 6.17031}, {
            33.037499999999994`, 5.88438}, {33.037499999999994`, 
            5.539059999999999}, {33.32339999999999, 5.300000000000001}, {
            33.609399999999994`, 5.300000000000001}, {33.954699999999995`, 
            5.300000000000001}, {34.19379999999999, 5.585939999999999}, {
            34.19379999999999, 5.871880000000001}}}], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFDMAOUzoInTgk1Pu6jFBgDBVwJ/
            
            "], CompressedData["
1:eJx11G1IU1EYAOBpwxAq8Xu4L90ma1Ok5kwbRu/O1bQ0EjUa4We2KZUfkUGG
UWEl00QbmrrENH9oYGFEZJoWiBj5UTERoh+rGJjlfrhIBKW1c687h4wOnB/P
vdz3vOe877lRpyqzjdt4PJ6PZ2Z4pq9n5lYr2t1JKTCcozO4pyTgNdNSF2TS
yaD6Wej69DgD1/mTzXvbFXA/OXbeKqGeUuks01OIuHXVr7DjBoJHQbG7Sn/L
gd9n0fnkI4jHI4da0DbvX4Z2c/G6EQxFO+q6nUp4ElfR5zOPIP3VFXHSohJm
8HBQ3z7yna+9wxAPNn4q47kZSEwey777RUV8DeeTqCaeGhlu8stSc/E3GOD7
N0hLKtSAl511USu2mN3PMjUbz85A5pvtB+4dV0PRhC3GaGZgzfnj9f4JFSQt
TJZrgQFRd4FqekgFqdEXfa0C6hrDQMLsU0Rc33/ireYcgvaWgMv7YtTgKO5d
0B7znAfOM08NeJulKYis78bj4P/Nxo//10W52cqew9RdD+QvNhZVxGx9bDLi
scpaZ6eR+uHq0qUZkIEh/PkH3iHqDHwOR6m9+QfkZ9k1aTIoNXlGAeLybJZB
I66fGUEK7q8GOVxd11XNvUfQWn/zpE2kgI/C2mKNmCFm16ugZs+9jYHPqYV6
64oMBr6lx7l7GejEw7yZ7ygD8oWvObyuKAh26d+Zxhguv6pIYjv+PlBKnOu0
rXToxcRKl2LJao6A5Z3jezotDATXWKpnTwu4+1HFQORIz7jxcRiXTwIDedEG
0VxtKITjvnYhYql+pWSmiZqNp0bcer3hXD8FbL4XCeECvm9hCELwenwhd7+k
CNIGJ/t5axHwcyjrrFVJXYz7T0/Nxj+DuP2dF/7tQDGxEdfFJCH1Y/erkpL4
XrN9uIOa7UeHnsv3pYSYra9dRMz1k4Dr70wEWvZBCHe+v6i99fPa+/9ZvlXe
qBkVwNb/0x/mHPBu
            "]]}, 
          Thickness[0.02377555872563005], StripOnInput -> False]}, {
        ImageSize -> {70.1049398090494, 27.23118306351183}, 
         ImageSize -> {42.06296388542964, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {43., 17.}, PlotRange -> {{0., 42.06}, {0., 16.34}}, 
         AspectRatio -> Automatic}],GraphicsBox[{
         Thickness[0.02377555872563005], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
            "], CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
            "]], 
           
           FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYCYh7/9VNSI+wdvuz7uDXdTNbhhnRNopEogr9B
L28xI4+9Q2oaCMg4LLm/j2/OZzuHdBD3mCRE/VU7h4Pd+5pMmCUdeoNLVKbv
t4Ponybh8Odb6YM5ggg+2JxttqjyjdZwvs/FiTH/Lls7yO9asC91naTDicNO
azP7bBzetOV2G+2WcXiepf1t+l0bh/8gcF/W4SmIv9bOgT824L6Ru5IDzD93
NGXX/G9WhvMfRYhvv/hAFc4/BTJ3nobDkbbl4aec7BxEerxesZRoOUjMi9M8
/cAGzi/ZKvr7dJ01nP88ceE1k/VWDsmxd9yYJTTg/BkT+KvMuNXgfFGQ+isq
Dj4n2G1nm1rD+cdB9toh+DDzYXyQMxnOWTs8AZmjrwrnB94CBvQnBP8FyN9z
1SDhNdna4S84nNXh5sP4JsZAoIzgnwEBGQQfrF/YGup+dYj5ftYOm81/HEpZ
peFwABQ+n6wdfrx9fcDysKZD7W+rgnM7bOD8GAXHj8l7bOH8qSBzou2g5mvA
+bDwh/FngsBNZUj4HLWFpCcxJYcPGwKyZ4nbOoRzirUb9yvAw9NtzdHlDBFi
cD7YX8aiDvUg93DYw/no6RkABSpKlg==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            34.19379999999999, 5.871880000000001}, {34.19379999999999, 
            6.2171899999999996`}, {33.9078, 6.456250000000001}, {
            33.621900000000004`, 6.456250000000001}, {33.275, 
            6.456250000000001}, {33.037499999999994`, 6.17031}, {
            33.037499999999994`, 5.88438}, {33.037499999999994`, 
            5.539059999999999}, {33.32339999999999, 5.300000000000001}, {
            33.609399999999994`, 5.300000000000001}, {33.954699999999995`, 
            5.300000000000001}, {34.19379999999999, 5.585939999999999}, {
            34.19379999999999, 5.871880000000001}}}], 
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYhNjIOB2cQDTxqIOMH6rArvqmSliDpURK0zP
3naG831OsNvODkXwQ0pUpv8PcHbYEWwV8V9dHM5fK6TDl35PAs43t9kbNO2h
JpzPwtkln5ynBeeL9Hi9YinRcnjDu89gphGCL+/4MfkMr7PDk8SF10zOazrM
BIGDTg7rVZ80z3ur4bC/VtYiXQWTP7m9NeqyjYbD5w0B2bPcEXywfyYj+Mc1
rSadfu7kcP5q2Bv92wg+zP0wPsx/4GB67AT3P8viSVaMsQi+Nyh8dDH5sPAt
3ir6+3SYk0PV/R+3jL1FHdSBzj77CsG/KV2TaCTrDOeD3e+P4K944aH3/yGC
jx5/AInXtrs=
            "]]}, 
          Thickness[0.02377555872563005], StripOnInput -> False]}, {
        ImageSize -> {70.1049398090494, 27.23118306351183}, 
         ImageSize -> {42.06296388542964, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {43., 17.}, PlotRange -> {{0., 42.06}, {0., 16.34}}, 
         AspectRatio -> Automatic}]},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], FontFamily -> 
                    "Latin Modern Roman", FontSize -> 16, 
                    Dashing[0.09]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], FontFamily -> 
                    "Latin Modern Roman", FontSize -> 16, 
                    Dashing[0.09]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], FontFamily -> 
                    "Latin Modern Roman", FontSize -> 16, 
                    Dashing[0.27]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], FontFamily -> 
                    "Latin Modern Roman", FontSize -> 16, 
                    Dashing[0.27]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], FontFamily -> 
                    "Latin Modern Roman", FontSize -> 16, 
                    Dashing[0.45]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], FontFamily -> 
                    "Latin Modern Roman", FontSize -> 16, 
                    Dashing[0.45]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], FontFamily -> 
                    "Latin Modern Roman", FontSize -> 16, 
                    Dashing[0.6300000000000001]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], FontFamily -> 
                    "Latin Modern Roman", FontSize -> 16, 
                    Dashing[0.6300000000000001]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], FontFamily -> 
                    "Latin Modern Roman", FontSize -> 16, 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], FontFamily -> 
                    "Latin Modern Roman", FontSize -> 16, 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.01}}, "Rows" -> {{0.01}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{0.01}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "90"], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Dashing", "[", "0.01`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "90"], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Dashing", "[", "0.03`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "90"], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Dashing", "[", "0.05`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "90"], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.922526`", ",", "0.385626`", ",", "0.209179`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Dashing", "[", "0.07`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "90"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"\"Column\"", ",", 
                 RowBox[{"{", 
                   RowBox[{"Automatic", ",", "5"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Spacings", "\[Rule]", "0.01`"}]}], "]"}]& )], 
     Scaled[{0.7, 0.7}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox[
      GraphicsBox[{
        Thickness[0.13020833333333334`], 
        StyleBox[{
          
          FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 
            4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
            1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxllHlIk2Ecx9V0ulzuPba5arXDa9NOtUskfxJlCaVYlJJSZh5RoeIiJO0P
S8VmBVGiIWUHSSBlkKVWZkWa5JXaLUw66FBLbYilZT7P877PQH8wXj57ru/v
1O9Jj0l2cnBwSJz6oa8i+4y57aoSBgoOWgKPMCByvs7Vp9XGQgH69iggNWXK
fHnQ1Vc0JG/hoW/9rvDzL4RvJgO2huGa1FEFaG6pLjr1SQRWQQo2Z2GfJ/SM
N72+EPc3DK+XqClb8fp8yq3IirVwKtYS5VjtBkOXb+ra3uihGPPsGfxT4Hif
WE37fXfA51v1cNwz12WfRAbJSEaTHkrLkHnAg/ScwbJzevAb8f52voihjP1M
YSlPIrNylIke5QyWJ0RbAyMMlMn7BsDP/eZhh1RVGGQ1kP8HWMoRVU8rHcYY
ymHm8Nzn8XLKX3M/7u8YcCe6SgzQaGnIC74iJbrkXjQ+Qci67Xx71djjvSe8
KeeMVEfvf+dD8qOTwWK91nbgjp9wjoWkhN4Ns0qNcBrv5wirjVCI889TFutB
5DSkS6KirEX18UM9g4+Oh2S0P7PzytAHMSWJJqHeVJRvcIs8UhcqKRtRfkwK
ysFIbxZPeSfKt4aDP4P9jWvWmYR8sdCfVaMct5iof3ch70NzqZ01lV83LtH6
Uyb15g880uPMgfpcjzTtg53T0ofyW2x2xvepA6B2a0jsZDMLE6OH+sqXB0C2
dexdkMXOZJ2Zwc31tScl0f6URT0i794W41fRIuplQFkc+d3ZLPrLwjL/63yn
txCfFgl8Trz0KjjKCHcjq1eX1zlC+WWvuokIX8qdL7cPLL3nTfnwkzvryzZ7
kfNFLvDetKBq8pgB1qL607iRujQahH6ZCCsK3VSf0qUj8Q+yhRGdGsq4ToLn
UcZzwkMFj3C9OpJ5clYBmZXm6n9yF9KnvTyp62tzhPnCCfFlyPu1rNAfLNSh
974wpH62cMI6I8SLg62D3cOliQzpZxNP6rxCTrkcuTHXYxrLhH7niJ9v3cgc
vMdQFvWIjPvvo4zkIVRK8pMlBTPyq8Od3N/iBg/RviQZ7b8aFPdsGfE/ys7R
nzZ1reh2pYzDHedK9YmM51iBO2Wcx+zZkIHvk5G4/5JQ/SKT+PCUxfmO50yv
DKbP//+o7Iz6
            "], {{5.9593799999999995`, 12.3813}, {5.81563, 
            12.3219}, {5.720310000000001, 12.285899999999998`}, {
            5.220310000000001, 12.285899999999998`}, {4.9937499999999995`, 
            12.285899999999998`}, {4.8500000000000005`, 
            12.285899999999998`}, {4.718749999999999, 12.392199999999999`}, {
            4.921880000000001, 12.4516}, {5.135939999999999, 12.4516}, {
            5.29063, 12.4516}, {5.684379999999999, 12.4516}, {
            5.720310000000001, 12.4406}, {5.9593799999999995`, 12.3813}}, {{
            5.148439999999999, 9.12656}, {5.017189999999999, 
            9.067189999999998}, {4.90938, 9.031249999999998}, {
            4.3968799999999995`, 9.031249999999998}, {4.110939999999999, 
            9.031249999999998}, {3.9921899999999995`, 9.031249999999998}, {
            3.7781299999999995`, 9.12656}, {4.0640600000000004`, 9.19844}, {
            4.32656, 9.19844}, {4.468749999999999, 9.19844}, {
            4.862500000000001, 9.19844}, {4.885939999999999, 9.18594}, {
            5.148439999999999, 9.12656}}}]}, 
         Thickness[0.13020833333333334`], StripOnInput -> False]}, {
       ImageSize -> {16.646432544624325`, 35.400537982565375`}, 
        ImageSize -> {7.682968866749689, 16.338709838107096`}, 
        BaselinePosition -> Scaled[0.32439307852814453`], 
        ImageSize -> {8., 17.}, PlotRange -> {{0., 7.68}, {0., 16.34}}, 
        AspectRatio -> Automatic}], TraditionalForm], 
     FormBox[
      GraphicsBox[{
        Thickness[0.059808612440191394`], 
        StyleBox[{
          FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJ1IAaxQYAJSjNCxZjR2DA5fGoGm15c5tDCTGq5gVpu
AwBUHQK3
           "], CompressedData["
1:eJx11XtIU1EYAPD5mkS12ZabbOrm5p1sGT1mpmH1RZhZUkuDzAxLslUW/tPL
0uylEitLC52mqRVZYKGEWVZqhdkf9rT8QyKHBikqaJTZrGznHPddaHTgcvlx
zzmc7zvfOTcoNSM+zUMgELg5nlTH4+54bNEpK8pmacF6QXwkfLoOzkTFNu0s
0sJxz7bzCxYb0Ns2xodUxRrgtiRUZL6iBVO3Mmt70f8d98J76eUPBvDZaupZ
aOZtLXW0nxp0mNHR7orQrZbmk2F9M9D92X3pr4emu7j8qvbBLzPveYZb0jfB
U/OXzkA3rKmLKI8UoVm8Ehdnfa0zpdv1aBp/I+9GONnbbtWDNLNo/0tPCUyS
lqNn755ZcDE/N6kzSg/+9bJKd5sQhvL2WRY+9IPr3TV9CzyEUJBoWe/mIwfT
59h3izq9IFftzXVckkEHaXF/ljs9ROKptaNPybO9dj8fdzEN84EvmubR6Du1
Ljvatm5g2+/KCXRE6txlXjCJDvkaPFB2xg2O9Ix3G9f6Ap13sweaztciRh8l
70EftDM/zvm2cIn+r/yl6EzSz8L7DqmPwNkuVjdVNaeJZGhnvPnk/V6Kvp+w
JHGyXYI+TeIXitDfm0cbzF0zIYuuk/fG4c5Ra7UcTev0kxzHC0gDP6yXb6Rf
sR/Lj14Cm6bJ8o0pGkgi8T2SoZOJkxXoHTsd7YYCxKTufwSh08h7VdA/39Wg
InEXKKCH5LFaDedJnZgULM9KNcTUttUIIhRA0+WhhtekXkIVcI70q1P917T+
tqhwfSwOFduvet50H6RKNN1vlRLH0/4blCw+sZrleXYg9O+ZM1ZSwaHp+Wzg
2DpGAth56ubYPJd5v6Tr420i+xIUAOFRj+OLnzjH+7PvSRzLx4gSbo4NHO64
oGXzTSjYOsVayKP1IUPTfT0mQa8i+bP64vncRfIvlLH7SmKYqjcZ3gc0z1I/
NK2Dg4FoMxkfrkF/1AfUTl7TgH14sDVypR79e+yArbwwBE3P+V7eq1uyAyK+
6Fh+CzXsPovRgbarN0FwVgMvmu6fE87XsbznaKA3Ud741sahaf923ifIfVXC
wYFn96JLKzQwn6zvNAcWcn8/5X2IfB/m/Sgja7jUS4v7+e//4C9x+3zH
           "]], 
          FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJtIIaxWZDYzFjYDFA+A5FqiFFPDJsSc4hxD7XMp4X7
KTGHVP8CAN41Ass=
           "], CompressedData["
1:eJx11XtIFEEYAPAzpRBLrVy12Ms7z/Xce6ip+QipT6U0oTKVOqJMy0dlZdDr
KoVKUujSLDQ0DrOCSlK6Qkul7CFalmaS+UcEvd9a9iCETLuZ2Z2hpIFl+XG7
s/M9Zk69Ni85y1GhUDjYr432a4L9qihz2xOuN8LzBWtiTvRyUP6P428UKCO1
RrhlaT0QFucJTs6HfNZ9NlDPib6efPwWc3nxwZWPrhlgz7PhJ6F6T1ifN3Sw
s9wACXXt5xRmDu60NJVMLNNDsWqS0NXnDnx1mnj/oQ6sVfYxwxUq0T0qgBq/
nypQ4+eDBWhMtEVao1xhSe/RVaOa8X5X8Cq3p475PbLBDbrQMAhQYrIsdbC5
wQY0f5gA2m9+H044u4NNeF1YvdgffrR+bcy54g0vTV5XexUB1OmpydoaUaTO
xkOEIhRPKnMpmj/JC7Ikl0iWf8e3Dk9oiBi+nZkoQurgo6+VLzjwruhzXh8r
Agq3qpmDe22x9RvmidCcMtc0VsyM59/KQafkEsny+3XTDK45ox7Q83j5QNBe
5oFtjdyvC8wehxM/OjWIoGqpac0K5GApylcb+74tcMsZB6sO6tHzaTyMoXFS
R+LfyUvz6cj6HZT/Ne6nZUp4j2zRwUDRZkvIXiW8zjjVH5bHnP/NlpQ7l9mg
9vmxKVyaL0YJEajf1DqIR/3UxEv9I8IqwcQ/iJ4JXij+tSLcRP3YNgOCdbXT
HzoFUOP6bvanDkfzZWhhV9uVBVX1KlKvIi3U/vxg7gI1qc8hLQydvqjqTlDD
7587nltnB1DL8cmW+132GxRfkBHcVic9C3mnoib58aHG+Vw+i8Q/0whmtH8s
Smpc3yGe2gfVq5SHfU7tR2ZHGKU+4yF99dOFjiZmnJ8yZrI+aT4bT/ar1Sjt
OyV57q0RzqP4k6T4Pxph+u5j27szmXE99zNfz8sfrKpgXuHsWRzaoybzNjPj
/b+V+S6yu0CN+/e2HzXO99Hxlr8vW843Xn+H39/1cRGoM1F+vJlJ/Zlxms4K
tP6XUP+PCKTfItWwGO0PR3/Q9L9MURiYcX0nMYei8V1F348rK5yW/URFvj8s
SOtUQQ6692vI+VnoDpboRS3ZlzUwf3tMwX2rK9mHtRp6/nWj8yvflxrnJYgZ
79NR9Tjjfn81mRrv4zEXss5QX+ovKA9m5hGU36l6arx+M3MDii+fmZwXehKf
/xTarwo00jkYGfx0M0ojeR8Hf/3/XPrH9v+fP7Aw4BU=
           "]]}, 
         Thickness[0.059808612440191394`], StripOnInput -> False]}, {
       ImageSize -> {36.229602324616025`, 35.400537982565375`}, 
        ImageSize -> {16.72135491905355, 16.338709838107096`}, 
        BaselinePosition -> Scaled[0.32439307852814453`], 
        ImageSize -> {17., 17.}, PlotRange -> {{0., 16.72}, {0., 16.34}}, 
        AspectRatio -> Automatic}], TraditionalForm]},
   AxesOrigin->{0, 0},
   AxesStyle->Directive[
     GrayLevel[0], 20],
   BaseStyle->{FontFamily -> "Latin Modern Roman", FontSize -> 16},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImageSize->{504.50438435872354`, Automatic},
   Method->{
    "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 2.}, {0, 0.999840024022522}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, {{{}, {}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[1, 90]], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6], FontFamily -> "Latin Modern Roman", 
          FontSize -> 16, 
          Dashing[0.01]], 
         Line[CompressedData["
1:eJwl0glPEwYAxfFKARFBxlFEAaGgMjwwVoZneWxKJkhUZG5CWUXAQBOok9Qq
qCjUGBySJZIolk0GcRXxKFVAtjHI5rFY0htKbRFLW0pLScEK9ADxfMk/7wv8
yLnHDhx1IxAIlA99/PU7wyy6hOVYGVhT0To/gaPENTce2W6CY8wfveppxXc7
jo3EjrfBvID098/J45hmP5+103tgDZZ8m/NwDL0q/0V60xPQKBuDGSlmhM0k
BqVGCaFZ9Xguys2EosCiCAFNgtTdUqZLZcThujTS5VQ51vndYIcKR7AwRs/F
aB/CM0+3pskN4LeXRr7hDKAoxamVW/U4tOsLHi9SjerAudCscD0ICt7arH8G
oWH1i/U0HZqPUAW+Wa9QTzIc7GwexpcORn3OrBaF29Tf0NyGcRZf0f9K0SFj
w3+2igItZBcJ5KA6PW4tgX3p/VdYJe7VFxsNiM4MbXE0DKGUdI33f7wRHWGb
qOamlxBl5zLInFG0sDkTOe2DiLq5ft1pmQkGqWqYqNSAbXFY+yLG8GNJrPlX
ogZCyhNBHNOC6E2VhSFUNVaU/cKq6hpHerSv81zFC5T8m7VZ521FqOZ+64xE
hWdeq13bMyeQfz7W0h6jgm/zqSFhxiR+/2m5yLtqAI/2DPXYXZMI4ZMrMiaV
yJ3Y2biy6TXKPae93h5Wwqf2dmV6ig2Dzo49F5T96Ejwyy+ftEHclstlZvQj
R81KvnPtDaRLuvftVfbBu1y9WpU4hcjqrpZueh/ayEleHsYpJGyPYeSPK0B/
+od5Y800lhWyysbKFfBiLO6lx89gWzOTTgxW4IHP8bvVmhlo+cmWAoEc2a3K
ms5KO2x89wblfjk8P4FxQFikGwyYkkFgb9wfIHNAOxT9wMCVgVa/kIJTToi7
n+8OSZbBA8UfhLjgn7qDe9YmBV8nn6p75sIiYkGEqUmKzItblE+LZ3GlR8KO
+16KTzyD5hD2GyV8jY8U90TE6xFdc/g6PTCPeUmCH44zytLy3sK/9sTJwndi
LCBJaKXe86j/c8TDvUyMO53xVJ5gHgFVl1meThEOZnNXKA69Q2L6NGfrGREI
n5dkKqFKGUQR3gOLko1a
          "]]}, {
         Hue[0.9060679774997897, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[1, 90]], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6], FontFamily -> "Latin Modern Roman", 
          FontSize -> 16, 
          Dashing[0.03]], 
         Line[CompressedData["
1:eJwl0ntQCwAABvCJtEon1AkjS3lEUvJWX1ccTe48Rmk1CneGJNH13InTkUdO
5yrlPZMLWTemLF1OrTarbU3WhNrs0ctatjXrQfjuvvv+/+5HTkjaddiOQCAE
jvfv+oWTelWrZ8Nmt/Z57JgBhyf63uENspBvYd57e60f1I1JmiV9XEzQkm7n
nOiFObVpeIheC/1UbXve9W6IFNMc1fr3WHp3y83dPTqQLCFuFC8hLtUZyqgp
WhyfcdyTQ2uBYCNpb6G3BvuLIt2vUGSoLTYT4q1qOCxS34JODmJk/bvBbhUq
XqbP/3n+E45Ot2dFmbsQvcmVzZ6vRPeSyr7gmV0gtLKXxtR04EkVgauI7ERZ
fDDHJeYbjph+P8pf9A2LrYySA8OdmCuKqXGUf0E2VtGrI1TYvnKx8+OSDkhz
CWS3IjWYDh5exzI/w6dZpE7UfofhI9Gx7qQS6e6FbEGQFil81txj6e0QxyYw
yOd1QIci40yBAl4sv2WZUj0uFnaN+tZ8Qmqv9YfcsweT9y/TOJvbIAx8z1k+
/hPPe1N4w7o2zMvIP32R34cF1JFs/7yPOFUXs0bl9APPWZy+EI0cDcSFtg37
DLinLt3mSJHDpSztq3D3AKoqjBo+rxW8bV9rh2wDCCNaNt/xa0WCIfy+9wMj
/F9GM+zLZZhS8OTczohBnM3VxdH8ZXi1euoh5sAgSDZJgEe1FAeUpzeXF/4E
iQi/OooUTkzlQkWICeKG0QhdpwRccijRXmuC8k2lyidLAnr9o+6Aq2bErwrN
JpMkIDKcRfQgC+wCcqtcclpQOSX56eXPFkyL3jPLTdaM2BdtV1+fG8KN25mp
It9mTP4Hxop2PfEFN08MztD9HdOlVjTPMUXRjB9AK3EIRNovSAS2ZCr9A+yR
OC7EhhGP0oJgqQgVKpmpqMGGtJCHrvwIEfblrm2rTxxGcpl+fZZAiH883UbA
E299s4IixDPxxGJP/ghKK5Im3ZA2ISqZkRF5cBSWTKosLq4JE9xbaOlOY9iZ
cyFlb38jyl8HBbM5YygQ0tRhOY3YE3trXmv0bzRmVRv7PRpB+J/QnqNMow9X
gD+xK5Py
          "]]}, {
         Hue[0.1421359549995791, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[1, 90]], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6], FontFamily -> "Latin Modern Roman", 
          FontSize -> 16, 
          Dashing[0.05]], 
         Line[CompressedData["
1:eJwl0glPEgAAxXGMRLMyNV0XeXWYmrrM7NRHK2uaax26TAmPDEfzSGWFtmrW
anZQba1JOlupkWXNSNJqNRMRFUID0RTLAzyDApSEPLDrbf+9L/DzSMo4dGIO
gUAI/NPf99tF1qiClyNqLsnIn9HhBNHnfs1YGTIC+r0HyrSI2pEx6K3lIyo5
MTugfRQ/TzdPmWi1cN7pdfs+cxiSTsd56hEhmrZpaqTpgyBPhDpHeIqxJuYO
nVOlRuriVDdeXCt6H+RlrwxWIZ4T6XIjQg66Su9O1PbBxktdiGEF9BlWrm33
elH5Ksd9/NJnRBhmwyylXxGz24HLdVeimhbtStV0g9DG9Y19/wUa37Dtb+hK
lCeG8BbG9qKqYHPQGfsurDMzihKm+mAmdo6EfvmMc9hEexuuQn7+Sv96cQdk
Vwgezhw19nd3PWYp2rGmRaJOGxoAI3P/kqsGBXJcCriNQUPgDDwfSXVTQEpN
YnhcGoaFyBOkU9vgWea3/qxsBKsuz3dyeCzHaY35h8LtG375FxKsLDKIA4U8
/3QNboasFy5LkME19xYz/50W1089s47++AlZdbGbVXY/QFnsGSrZ+Qki27WT
24/qEO5+t4J6oRULy1k94sN67M6rVLKvtaBmX0+taVKPiFipo6pUiiTdroer
SwyoFmWe2Sj+iAV3nlw8GD4GmbnXM3dagurgRcnn9WPQrialN22VIEHJDKso
GAfTJ0m3N08Mu/PKtZ2hRgQuHaoLljeD70GxtR4ygl4rCRj0bQat4dHoBvZP
pHjlVlSxm2DLmC+hBU3gfd9ToqOpES8XZD673j2BQysMRlZKI6gvOtivL5oQ
aZA/yOoRgfQPjBks75Rzt+JE4JkeHnCSmWHj2E452dOAuCKbQLB+oTQgZ+wR
vQHWSPsjZBJvmVvI38eFqFTJjRzRJNadLLc3XBbi6JUtHQ1pUxD4Fu9gkIX4
x9N5GvRjS8qdaurxXEq85/ZuGv18v/jK6HocyWTkRh6fAaVrlkQyC2Dl0hqX
Y2eB04Auq79YgIrXQSFcngWbvPh7HPYKEE0tdG2LmUU+xb4kebwOhP+jkD/M
KKpK6vAbXxSOSg==
          "]]}, {
         Hue[0.37820393249936934`, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[1, 90]], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6], FontFamily -> "Latin Modern Roman", 
          FontSize -> 16, 
          Dashing[0.07]], 
         Line[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAALUMc6+I2Gj/oYQxoufzvP2UDKp63
8qQ/RCeuBL1e6z9UPG/lKey0P8owk1j7v+c/9XbJ+/devz/9A3VT5eDkP8vY
EQnj6MQ/mbrAXlmT4j8c9j4USiLKP70T61h4teA/bBNsH7Fbzz9W90Y+PFze
P1+YTBWMStI/S6tAm+HU2z8HJ+OaP+fUPx4nChZWuNk/r7V5IPOD1z9gSdgt
zPDXP1hEEKamINo/46KOIiRo1j8A06YrWr3cP3g6Z4f0C9U/qGE9sQ1a3z9N
j83i49XTPyj4aZtg++A/kw1ljmLB0j99PzVeukniPyaaK90Jy9E/0YYAIRSY
4z8qbWC80+3QPyXOy+Nt5uQ/6OWtAfck0D95FZemxzTmP9K1r662284/zVxi
aSGD5z8vgLjsxIzNPyKkLSx70eg/KKmUVXxZzD926/ju1B/qP/SL7lnDPss/
yjLEsS5u6z94/lpt7jnKPx56j3SIvOw/TCWcmK1IyT9ywVo34gruPyQoY/Z0
aMg/xggm+jtZ7z98yTsJxZbHPw2oeN7KU/A/sM0BXE7Sxj+3S96/9/rwP7nU
+ZDqGcY/Yu9DoSSi8T/OHG6qkmzFPwyTqYJRSfI/s02ddlvJxD+2Ng9kfvDy
P66XAgRyL8Q/YNp0RauX8z9KNz21GJ7DPwp+2ibYPvQ/6ObPuqQUwz+0IUAI
Beb0PwMD84B7ksI/XsWl6TGN9T/tHIgYEhfCPwhpC8teNPY/5vqjxumhwT+y
DHGsi9v2P+zPCK2PMsE/XLDWjbiC9z/gwRlGm8jAPwZUPG/lKfg/hrV+Sq1j
wD+x96FQEtH4P/crKLluA8A/W5sHMj94+T8FPkL6H0+/PwU/bRNsH/o/D/FZ
WpCfvj+v4tL0mMb6P+/SVcOo970/WYY41sVt+z8GDo887la9PwMqnrfyFPw/
3rh4ou+8vD+tzQOZH7z8P/BEF2REKbw/V3Fpekxj/T/Xt2GDjJu7PwEVz1t5
Cv4/0Thp5W4Tuz+ruDQ9prH+P+IX3zyZkLo/VVyaHtNY/z+gsWH/vhK6PwAA
AAAAAABAdiTqoZmZuT9LLJPb
          "]]}, {
         Hue[0.6142719099991583, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[1, 90]], 
          AbsoluteThickness[1.6], FontFamily -> "Latin Modern Roman", 
          FontSize -> 16, 
          GrayLevel[0]], 
         Line[CompressedData["
1:eJwl0oszEwAAx/GVNIlUmzvJbVQo6UEjl8evUteRjkiN7ZZU69ZFLwnJHXWu
9FB0eayUroZTaRqbEGJkO7TR41ap22STZ8w2G71/d9/7/QMfp9jj4YdnEwgE
zz/9/TWBDoNKb3u43144XG8axWEztyLh+ENoDX2ixe7fscfv+LdVQwL0hfq/
PaH+hsnEdpOe1QDf0A0bM0RKSD8smqfStOD04yz6jtCvcNAFkIOXSbAtUs2z
GfiEY6RjVD6jC5PMGwNsMwX254fYXg2Wg2KffbOo+j2IrqpCqHsw185uJl76
FhVVyY4TF97j9JEtwWrnHtC3LeTxHBUYLgigXqyRg9DNWx1d/wlyG09JTKoM
pQf8+dbRX9AopmwtZL/BSgOHG2P6CnqYxfXnqk6chxfrRZASJbn6G0aPDsgy
CU7kfBX8eqjCmadSOHdKVXH9fdglc9iii5Ag2TaP10brx3QoabnIvh0dzFiO
0wU1yLOJV7Om27Ds4Rr3czINYjY873bVtSJx0DDSQ/2OLPmZpM9zWiHxbOGv
jR9EIkFHinIRg5KSnXCpbgi7NOnyfHoLTjVFb1RajsBukF/TW9CMVgsXo2/U
KFL9iF48zStYlyb1SiLGcHdJBYcb+ArCnb0NeuMY+l0VdrfKmhA7Gli84sEP
+Hlx711e0gSr3LKM3UHjaFy7t5id04hqb5tDaWPjSLhSWu5PakSMImF7ed4E
mM0dsi7vBlimKVw+BGghP8uUFu15CYHTZgvzfi0MDI2VIq0eLPGjAY9rkwin
RZRlC+pgwZkvZdF0oFnlVUxpa1FpdfLxlY86hHHP3w9BLZjP3l0TZeghaVcO
SXJeYO4/MAYwfNLJr0dqwNcXhy2WGXC7cKlPaXgNGFyiJ5KmoLDeVNtZL4I5
4v4IMSIynVJQvE6ECqVcm99qRPyhoCeVJUJEZfq8E8eZUOLuSLvrLMQ/nuRp
iOmkyjll1XjSYVZArZsGK8eceMujGvtOclJCDs7g83K3oJmXVZhl28VItvyJ
VNOCTH1YFcpFNH8e/yeOWrPvrFcLEMkspHTTf0Hh1pQbmy4A4f82zx+LT9lL
FeA3f3yK6Q==
          "]]}}, {{
         Directive[
          PointSize[
           Rational[1, 90]], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6], FontFamily -> "Latin Modern Roman", 
          FontSize -> 16, 
          Dashing[0.01]]}, {
         Directive[
          PointSize[
           Rational[1, 90]], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6], FontFamily -> "Latin Modern Roman", 
          FontSize -> 16, 
          Dashing[0.03]]}, {
         Directive[
          PointSize[
           Rational[1, 90]], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6], FontFamily -> "Latin Modern Roman", 
          FontSize -> 16, 
          Dashing[0.05]]}, {
         Directive[
          PointSize[
           Rational[1, 90]], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6], FontFamily -> "Latin Modern Roman", 
          FontSize -> 16, 
          Dashing[0.07]]}, {
         Directive[
          PointSize[
           Rational[1, 90]], 
          AbsoluteThickness[1.6], FontFamily -> "Latin Modern Roman", 
          FontSize -> 16, 
          GrayLevel[0]]}}, {{
         Directive[
          PointSize[
           Rational[1, 90]], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6], FontFamily -> "Latin Modern Roman", 
          FontSize -> 16, 
          Dashing[0.01]]}, {
         Directive[
          PointSize[
           Rational[1, 90]], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6], FontFamily -> "Latin Modern Roman", 
          FontSize -> 16, 
          Dashing[0.03]]}, {
         Directive[
          PointSize[
           Rational[1, 90]], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6], FontFamily -> "Latin Modern Roman", 
          FontSize -> 16, 
          Dashing[0.05]]}, {
         Directive[
          PointSize[
           Rational[1, 90]], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6], FontFamily -> "Latin Modern Roman", 
          FontSize -> 16, 
          Dashing[0.07]]}, {
         Directive[
          PointSize[
           Rational[1, 90]], 
          AbsoluteThickness[1.6], FontFamily -> "Latin Modern Roman", 
          FontSize -> 16, 
          GrayLevel[
          0]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}}, {{
         Directive[
          PointSize[
           Rational[1, 90]], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6], FontFamily -> "Latin Modern Roman", 
          FontSize -> 16, 
          Dashing[0.01]]}, {
         Directive[
          PointSize[
           Rational[1, 90]], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6], FontFamily -> "Latin Modern Roman", 
          FontSize -> 16, 
          Dashing[0.03]]}, {
         Directive[
          PointSize[
           Rational[1, 90]], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6], FontFamily -> "Latin Modern Roman", 
          FontSize -> 16, 
          Dashing[0.05]]}, {
         Directive[
          PointSize[
           Rational[1, 90]], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6], FontFamily -> "Latin Modern Roman", 
          FontSize -> 16, 
          Dashing[0.07]]}, {
         Directive[
          PointSize[
           Rational[1, 90]], 
          AbsoluteThickness[1.6], FontFamily -> "Latin Modern Roman", 
          FontSize -> 16, 
          GrayLevel[
          0]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}}}, {{}, {}}}, {
     DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {
        Graphics[{
          Thickness[0.13020833333333334`], 
          Style[{
            
            FilledCurve[{{{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4,
               3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxllHlIk2Ecx9V0ulzuPba5arXDa9NOtUskfxJlCaVYlJJSZh5RoeIiJO0P
S8VmBVGiIWUHSSBlkKVWZkWa5JXaLUw66FBLbYilZT7P877PQH8wXj57ru/v
1O9Jj0l2cnBwSJz6oa8i+4y57aoSBgoOWgKPMCByvs7Vp9XGQgH69iggNWXK
fHnQ1Vc0JG/hoW/9rvDzL4RvJgO2huGa1FEFaG6pLjr1SQRWQQo2Z2GfJ/SM
N72+EPc3DK+XqClb8fp8yq3IirVwKtYS5VjtBkOXb+ra3uihGPPsGfxT4Hif
WE37fXfA51v1cNwz12WfRAbJSEaTHkrLkHnAg/ScwbJzevAb8f52voihjP1M
YSlPIrNylIke5QyWJ0RbAyMMlMn7BsDP/eZhh1RVGGQ1kP8HWMoRVU8rHcYY
ymHm8Nzn8XLKX3M/7u8YcCe6SgzQaGnIC74iJbrkXjQ+Qci67Xx71djjvSe8
KeeMVEfvf+dD8qOTwWK91nbgjp9wjoWkhN4Ns0qNcBrv5wirjVCI889TFutB
5DSkS6KirEX18UM9g4+Oh2S0P7PzytAHMSWJJqHeVJRvcIs8UhcqKRtRfkwK
ysFIbxZPeSfKt4aDP4P9jWvWmYR8sdCfVaMct5iof3ch70NzqZ01lV83LtH6
Uyb15g880uPMgfpcjzTtg53T0ofyW2x2xvepA6B2a0jsZDMLE6OH+sqXB0C2
dexdkMXOZJ2Zwc31tScl0f6URT0i794W41fRIuplQFkc+d3ZLPrLwjL/63yn
txCfFgl8Trz0KjjKCHcjq1eX1zlC+WWvuokIX8qdL7cPLL3nTfnwkzvryzZ7
kfNFLvDetKBq8pgB1qL607iRujQahH6ZCCsK3VSf0qUj8Q+yhRGdGsq4ToLn
UcZzwkMFj3C9OpJ5clYBmZXm6n9yF9KnvTyp62tzhPnCCfFlyPu1rNAfLNSh
974wpH62cMI6I8SLg62D3cOliQzpZxNP6rxCTrkcuTHXYxrLhH7niJ9v3cgc
vMdQFvWIjPvvo4zkIVRK8pMlBTPyq8Od3N/iBg/RviQZ7b8aFPdsGfE/ys7R
nzZ1reh2pYzDHedK9YmM51iBO2Wcx+zZkIHvk5G4/5JQ/SKT+PCUxfmO50yv
DKbP//+o7Iz6
              "], {{5.9593799999999995`, 12.3813}, {5.81563, 
              12.3219}, {5.720310000000001, 12.285899999999998`}, {
              5.220310000000001, 12.285899999999998`}, {4.9937499999999995`, 
              12.285899999999998`}, {4.8500000000000005`, 
              12.285899999999998`}, {4.718749999999999, 
              12.392199999999999`}, {4.921880000000001, 12.4516}, {
              5.135939999999999, 12.4516}, {5.29063, 12.4516}, {
              5.684379999999999, 12.4516}, {5.720310000000001, 12.4406}, {
              5.9593799999999995`, 12.3813}}, {{5.148439999999999, 9.12656}, {
              5.017189999999999, 9.067189999999998}, {4.90938, 
              9.031249999999998}, {4.3968799999999995`, 9.031249999999998}, {
              4.110939999999999, 9.031249999999998}, {3.9921899999999995`, 
              9.031249999999998}, {3.7781299999999995`, 9.12656}, {
              4.0640600000000004`, 9.19844}, {4.32656, 9.19844}, {
              4.468749999999999, 9.19844}, {4.862500000000001, 9.19844}, {
              4.885939999999999, 9.18594}, {5.148439999999999, 9.12656}}}]}, 
           Thickness[0.13020833333333334`]]}, {
         ImageSize -> {16.646432544624325`, 35.400537982565375`}, 
          ImageSize -> {7.682968866749689, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {8., 17.}, PlotRange -> {{0., 7.68}, {0., 16.34}}, 
          AspectRatio -> Automatic}], 
        Graphics[{
          Thickness[0.059808612440191394`], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGJ1IAaxQYAJSjNCxZjR2DA5fGoGm15c5tDCTGq5gVpu
AwBUHQK3
             "], CompressedData["
1:eJx11XtIU1EYAPD5mkS12ZabbOrm5p1sGT1mpmH1RZhZUkuDzAxLslUW/tPL
0uylEitLC52mqRVZYKGEWVZqhdkf9rT8QyKHBikqaJTZrGznHPddaHTgcvlx
zzmc7zvfOTcoNSM+zUMgELg5nlTH4+54bNEpK8pmacF6QXwkfLoOzkTFNu0s
0sJxz7bzCxYb0Ns2xodUxRrgtiRUZL6iBVO3Mmt70f8d98J76eUPBvDZaupZ
aOZtLXW0nxp0mNHR7orQrZbmk2F9M9D92X3pr4emu7j8qvbBLzPveYZb0jfB
U/OXzkA3rKmLKI8UoVm8Ehdnfa0zpdv1aBp/I+9GONnbbtWDNLNo/0tPCUyS
lqNn755ZcDE/N6kzSg/+9bJKd5sQhvL2WRY+9IPr3TV9CzyEUJBoWe/mIwfT
59h3izq9IFftzXVckkEHaXF/ljs9ROKptaNPybO9dj8fdzEN84EvmubR6Du1
Ljvatm5g2+/KCXRE6txlXjCJDvkaPFB2xg2O9Ix3G9f6Ap13sweaztciRh8l
70EftDM/zvm2cIn+r/yl6EzSz8L7DqmPwNkuVjdVNaeJZGhnvPnk/V6Kvp+w
JHGyXYI+TeIXitDfm0cbzF0zIYuuk/fG4c5Ra7UcTev0kxzHC0gDP6yXb6Rf
sR/Lj14Cm6bJ8o0pGkgi8T2SoZOJkxXoHTsd7YYCxKTufwSh08h7VdA/39Wg
InEXKKCH5LFaDedJnZgULM9KNcTUttUIIhRA0+WhhtekXkIVcI70q1P917T+
tqhwfSwOFduvet50H6RKNN1vlRLH0/4blCw+sZrleXYg9O+ZM1ZSwaHp+Wzg
2DpGAth56ubYPJd5v6Tr420i+xIUAOFRj+OLnzjH+7PvSRzLx4gSbo4NHO64
oGXzTSjYOsVayKP1IUPTfT0mQa8i+bP64vncRfIvlLH7SmKYqjcZ3gc0z1I/
NK2Dg4FoMxkfrkF/1AfUTl7TgH14sDVypR79e+yArbwwBE3P+V7eq1uyAyK+
6Fh+CzXsPovRgbarN0FwVgMvmu6fE87XsbznaKA3Ud741sahaf923ifIfVXC
wYFn96JLKzQwn6zvNAcWcn8/5X2IfB/m/Sgja7jUS4v7+e//4C9x+3zH
             "]], 
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGJtIIaxWZDYzFjYDFA+A5FqiFFPDJsSc4hxD7XMp4X7
KTGHVP8CAN41Ass=
             "], CompressedData["
1:eJx11XtIFEEYAPAzpRBLrVy12Ms7z/Xce6ip+QipT6U0oTKVOqJMy0dlZdDr
KoVKUujSLDQ0DrOCSlK6Qkul7CFalmaS+UcEvd9a9iCETLuZ2Z2hpIFl+XG7
s/M9Zk69Ni85y1GhUDjYr432a4L9qihz2xOuN8LzBWtiTvRyUP6P428UKCO1
RrhlaT0QFucJTs6HfNZ9NlDPib6efPwWc3nxwZWPrhlgz7PhJ6F6T1ifN3Sw
s9wACXXt5xRmDu60NJVMLNNDsWqS0NXnDnx1mnj/oQ6sVfYxwxUq0T0qgBq/
nypQ4+eDBWhMtEVao1xhSe/RVaOa8X5X8Cq3p475PbLBDbrQMAhQYrIsdbC5
wQY0f5gA2m9+H044u4NNeF1YvdgffrR+bcy54g0vTV5XexUB1OmpydoaUaTO
xkOEIhRPKnMpmj/JC7Ikl0iWf8e3Dk9oiBi+nZkoQurgo6+VLzjwruhzXh8r
Agq3qpmDe22x9RvmidCcMtc0VsyM59/KQafkEsny+3XTDK45ox7Q83j5QNBe
5oFtjdyvC8wehxM/OjWIoGqpac0K5GApylcb+74tcMsZB6sO6tHzaTyMoXFS
R+LfyUvz6cj6HZT/Ne6nZUp4j2zRwUDRZkvIXiW8zjjVH5bHnP/NlpQ7l9mg
9vmxKVyaL0YJEajf1DqIR/3UxEv9I8IqwcQ/iJ4JXij+tSLcRP3YNgOCdbXT
HzoFUOP6bvanDkfzZWhhV9uVBVX1KlKvIi3U/vxg7gI1qc8hLQydvqjqTlDD
7587nltnB1DL8cmW+132GxRfkBHcVic9C3mnoib58aHG+Vw+i8Q/0whmtH8s
Smpc3yGe2gfVq5SHfU7tR2ZHGKU+4yF99dOFjiZmnJ8yZrI+aT4bT/ar1Sjt
OyV57q0RzqP4k6T4Pxph+u5j27szmXE99zNfz8sfrKpgXuHsWRzaoybzNjPj
/b+V+S6yu0CN+/e2HzXO99Hxlr8vW843Xn+H39/1cRGoM1F+vJlJ/Zlxms4K
tP6XUP+PCKTfItWwGO0PR3/Q9L9MURiYcX0nMYei8V1F348rK5yW/URFvj8s
SOtUQQ6692vI+VnoDpboRS3ZlzUwf3tMwX2rK9mHtRp6/nWj8yvflxrnJYgZ
79NR9Tjjfn81mRrv4zEXss5QX+ovKA9m5hGU36l6arx+M3MDii+fmZwXehKf
/xTarwo00jkYGfx0M0ojeR8Hf/3/XPrH9v+fP7Aw4BU=
             "]]}, 
           Thickness[0.059808612440191394`]]}, {
         ImageSize -> {36.229602324616025`, 35.400537982565375`}, 
          ImageSize -> {16.72135491905355, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {17., 17.}, PlotRange -> {{0., 16.72}, {0., 16.34}}, 
          AspectRatio -> Automatic}]}, AxesOrigin -> {0, 0}, AxesStyle -> 
      Directive[
        GrayLevel[0], 20], 
      BaseStyle -> {FontFamily -> "Latin Modern Roman", FontSize -> 16}, 
      DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0, 2.}, {0, 0.999840024022522}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         PointSize[
          Rational[1, 90]], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], FontFamily -> "Latin Modern Roman", FontSize -> 
         16, 
         Dashing[0.01]], 
        Directive[
         PointSize[
          Rational[1, 90]], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], FontFamily -> "Latin Modern Roman", FontSize -> 
         16, 
         Dashing[0.03]], 
        Directive[
         PointSize[
          Rational[1, 90]], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], FontFamily -> "Latin Modern Roman", FontSize -> 
         16, 
         Dashing[0.05]], 
        Directive[
         PointSize[
          Rational[1, 90]], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6], FontFamily -> "Latin Modern Roman", FontSize -> 
         16, 
         Dashing[0.07]], 
        Directive[
         PointSize[
          Rational[1, 90]], 
         AbsoluteThickness[1.6], FontFamily -> "Latin Modern Roman", FontSize -> 
         16, 
         GrayLevel[0]]}, {
        Graphics[{
          Thickness[0.02377555872563005], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
             "], CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKC0xL07zdIG9g/OEZqE0KyUHGN/nBLvtbFMVhz/f
Sh/MSbR3+Pn29QFLZTWHJff38c35bOdgYgwEn9UdUtOAoMzOgYWzSz75naaD
6pPmeWdn2TqI9Hi9YinRcrghXZNoxIrg762VtUgPsYHz7ZseHZ9Rbe3wA2T+
YU0HFZB+LmuHut9WBedOqEP0b7VymLNIeecfdzWH60KfHM9Ps3LYALZIBc6H
uR/Gb1FgVz1zRd5hg17eYsY1Vg7TZwJBpIwDh5tqKZOUtYP7mqPLGX5IOMiA
/DvB2sENxI8Qhfgv2QbiP2MRh6UvPPT+M9rC+WD3ctvB+WD/LLFzUNi1YF/q
OjGHMyDwx87hgWu846xCSUh4ZNk7iFROKjnLIgsP3w+L1iucvaHggB7+9SB/
d9g53NaUXfO/GcGvvv/jlvFrBTj/y76PW9PN5BzqWY72G6bbOciD7PeTdrCp
jFhhqgt1D58YhJ9r6wCKpjQ1Ubh/YPz8Nd23MxbYwPng8Lll7XCwe1+TCbMY
VN7aoR0UnibSDiVbRX+frrN2uA/yn6AcnA/zD4wPcz+MnxJ7x425QgXOB8eL
jZpDf3CJyvT11g5+FyfG/FusDgnXx9YOk9tboy7baELV2zjUfNoQkP1LE+5+
GP/rzltdf0sRfHB4qNs5rAcFfK6mAyiZmSTaOTyKEN9+MUEdHn4GWiuFL7Co
wfmQ9K2CEf4Ae1NTfw==
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             34.19379999999999, 5.871880000000001}, {34.19379999999999, 
             6.2171899999999996`}, {33.9078, 6.456250000000001}, {
             33.621900000000004`, 6.456250000000001}, {33.275, 
             6.456250000000001}, {33.037499999999994`, 6.17031}, {
             33.037499999999994`, 5.88438}, {33.037499999999994`, 
             5.539059999999999}, {33.32339999999999, 5.300000000000001}, {
             33.609399999999994`, 5.300000000000001}, {33.954699999999995`, 
             5.300000000000001}, {34.19379999999999, 5.585939999999999}, {
             34.19379999999999, 5.871880000000001}}}], 
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJXIGYC4pvSNYlGri4Ob9pyu42iZR1g/LVCOnzp9xQc
2peHnzK64uyQngYE05QcLufHs59zdHYoP7zNdeZfJYf5NjpXZh1zdsgAyys7
bNTLW8wo4+Ig2uP1iiVEFc4/sWtHL5uBOpwfcAtokZCmQ8lW0d+n5zk7iIDU
l2g5qD9pnneWC8G/v49vjnGRE5yfePiydiqjk8N/MNCA8yWmXuHMcFKH81k4
u+ST/dQcXFVLmWYZODm8yNL+Nl1WzeHzhoDsWe5o/HQEH+zfHieHHQ5Nj45X
IPgw98P4JsZA8Fkdrr/ut1XBOQ8Nhwjx7RcZ3BD8MyBgg+BfBIWfJYJ/GxTe
pjD3azg8SVx4zSTfycHcZm/QtIeakPD9h+DrTljww5DNGc4H+88Cwa+MWGF6
drazQyooPtoQfJj7YfwNoHjYowaxb7qzQxoYqDr8ick9+i/L2YEBBBJUIOnB
1tkB5F3jYGWHBFD4cjo7rPz2suKMg7KD+bWjuSYPnBwq7/+4ZWyt7CAO8scm
J4cPi9YrnNVQduDxXz8ldYaTQ6eN5640Jaj8JCdIuMgg+Hvza97OfKoE54P1
r1ByWP7CQ+//TARf+JPj+bStCD4ommb8RvDB7q11hvPB/tsOS68KcD44fNJk
4fwdwVYR/9XFIfHp7+wQoxohc65GFOJOFgQfbN9uJzgfnC/snBxaFdhVz0wR
g6RXISdIftot6fAbFJ5OTpD8VCcJj9/pM4EgUgrOv+8a7zhLUAbONwCFdzHU
ff5OUPfKOeyvlbVIV0Hwj2taTTr93xHOB8fHDUeI+/bIwvlgf7yRhvMVdi3Y
l7pOHJKP4qHp2VgEHr8wPjh/7kPwYeWD+ieVl7M6JRzQyw8AoN3QRg==
             "]]}, 
           Thickness[0.02377555872563005]]}, {
         ImageSize -> {70.1049398090494, 27.23118306351183}, 
          ImageSize -> {42.06296388542964, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {43., 17.}, PlotRange -> {{0., 42.06}, {0., 16.34}}, 
          AspectRatio -> Automatic}], 
        Graphics[{
          Thickness[0.02377555872563005], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
             "], CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKC0xL07zdIG9g/OEZqE0KyUHGN/nBLvtbFMVhz/f
Sh/MSbR3+Pn29QFLZTWHJff38c35bOdgYgwEn9UdUtOAoMzOgYWzSz75naaD
6pPmeWdn2TqI9Hi9YinRcrghXZNoxIrg762VtUgPsYHz7ZseHZ9Rbe3wA2T+
YU0HFZB+LmuHut9WBedOqEP0b7VymLNIeecfdzWH60KfHM9Ps3LYALZIBc6H
uR/Gb1FgVz1zRd5hg17eYsY1Vg7TZwJBpIwDh5tqKZOUtYP7mqPLGX5IOMiA
/DvB2sENxI8Qhfgv2QbiP2MRh6UvPPT+M9rC+WD3ctvB+WD/LLFzUNi1YF/q
OjGHMyDwx87hgWu846xCSUh4ZNk7iFROKjnLIgsP3w+L1iucvaHggB7+9SB/
d9g53NaUXfO/GcGvvv/jlvFrBTj/y76PW9PN5BzqWY72G6bbOciD7PeTdrCp
jFhhqgt1D58YhJ9r6wCKpjQ1Ubh/YPz8Nd23MxbYwPng8Lll7XCwe1+TCbMY
VN7aoR0UnibSDiVbRX+frrN2uA/yn6AcnA/zD4wPcz+MnxJ7x425QgXOB8eL
jZpDf3CJyvT11g5+FyfG/FusDgnXx9YOk9tboy7baELV2zjUfNoQkP1LE+5+
GP/rzltdf0sRfHB4qNs5rAcFfK6mAyiZmSTaOTyKEN9+MUEdHn4GWiuFL7Co
wfmQ9K2CEf4Ae1NTfw==
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             34.19379999999999, 5.871880000000001}, {34.19379999999999, 
             6.2171899999999996`}, {33.9078, 6.456250000000001}, {
             33.621900000000004`, 6.456250000000001}, {33.275, 
             6.456250000000001}, {33.037499999999994`, 6.17031}, {
             33.037499999999994`, 5.88438}, {33.037499999999994`, 
             5.539059999999999}, {33.32339999999999, 5.300000000000001}, {
             33.609399999999994`, 5.300000000000001}, {33.954699999999995`, 
             5.300000000000001}, {34.19379999999999, 5.585939999999999}, {
             34.19379999999999, 5.871880000000001}}}], 
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFDMAOUzoInTgk1Pu6jFBgDBVwJ/
             
             "], CompressedData["
1:eJx11G1IU1EYAOBpwxAq8Xu4L90ma1Ok5kwbRu/O1bQ0EjUa4We2KZUfkUGG
UWEl00QbmrrENH9oYGFEZJoWiBj5UTERoh+rGJjlfrhIBKW1c687h4wOnB/P
vdz3vOe877lRpyqzjdt4PJ6PZ2Z4pq9n5lYr2t1JKTCcozO4pyTgNdNSF2TS
yaD6Wej69DgD1/mTzXvbFXA/OXbeKqGeUuks01OIuHXVr7DjBoJHQbG7Sn/L
gd9n0fnkI4jHI4da0DbvX4Z2c/G6EQxFO+q6nUp4ElfR5zOPIP3VFXHSohJm
8HBQ3z7yna+9wxAPNn4q47kZSEwey777RUV8DeeTqCaeGhlu8stSc/E3GOD7
N0hLKtSAl511USu2mN3PMjUbz85A5pvtB+4dV0PRhC3GaGZgzfnj9f4JFSQt
TJZrgQFRd4FqekgFqdEXfa0C6hrDQMLsU0Rc33/ireYcgvaWgMv7YtTgKO5d
0B7znAfOM08NeJulKYis78bj4P/Nxo//10W52cqew9RdD+QvNhZVxGx9bDLi
scpaZ6eR+uHq0qUZkIEh/PkH3iHqDHwOR6m9+QfkZ9k1aTIoNXlGAeLybJZB
I66fGUEK7q8GOVxd11XNvUfQWn/zpE2kgI/C2mKNmCFm16ugZs+9jYHPqYV6
64oMBr6lx7l7GejEw7yZ7ygD8oWvObyuKAh26d+Zxhguv6pIYjv+PlBKnOu0
rXToxcRKl2LJao6A5Z3jezotDATXWKpnTwu4+1HFQORIz7jxcRiXTwIDedEG
0VxtKITjvnYhYql+pWSmiZqNp0bcer3hXD8FbL4XCeECvm9hCELwenwhd7+k
CNIGJ/t5axHwcyjrrFVJXYz7T0/Nxj+DuP2dF/7tQDGxEdfFJCH1Y/erkpL4
XrN9uIOa7UeHnsv3pYSYra9dRMz1k4Dr70wEWvZBCHe+v6i99fPa+/9ZvlXe
qBkVwNb/0x/mHPBu
             "]]}, 
           Thickness[0.02377555872563005]]}, {
         ImageSize -> {70.1049398090494, 27.23118306351183}, 
          ImageSize -> {42.06296388542964, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {43., 17.}, PlotRange -> {{0., 42.06}, {0., 16.34}}, 
          AspectRatio -> Automatic}], 
        Graphics[{
          Thickness[0.02377555872563005], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
             "], CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKC0xL07zdIG9g/OEZqE0KyUHGN/nBLvtbFMVhz/f
Sh/MSbR3+Pn29QFLZTWHJff38c35bOdgYgwEn9UdUtOAoMzOgYWzSz75naaD
6pPmeWdn2TqI9Hi9YinRcrghXZNoxIrg762VtUgPsYHz7ZseHZ9Rbe3wA2T+
YU0HFZB+LmuHut9WBedOqEP0b7VymLNIeecfdzWH60KfHM9Ps3LYALZIBc6H
uR/Gb1FgVz1zRd5hg17eYsY1Vg7TZwJBpIwDh5tqKZOUtYP7mqPLGX5IOMiA
/DvB2sENxI8Qhfgv2QbiP2MRh6UvPPT+M9rC+WD3ctvB+WD/LLFzUNi1YF/q
OjGHMyDwx87hgWu846xCSUh4ZNk7iFROKjnLIgsP3w+L1iucvaHggB7+9SB/
d9g53NaUXfO/GcGvvv/jlvFrBTj/y76PW9PN5BzqWY72G6bbOciD7PeTdrCp
jFhhqgt1D58YhJ9r6wCKpjQ1Ubh/YPz8Nd23MxbYwPng8Lll7XCwe1+TCbMY
VN7aoR0UnibSDiVbRX+frrN2uA/yn6AcnA/zD4wPcz+MnxJ7x425QgXOB8eL
jZpDf3CJyvT11g5+FyfG/FusDgnXx9YOk9tboy7baELV2zjUfNoQkP1LE+5+
GP/rzltdf0sRfHB4qNs5rAcFfK6mAyiZmSTaOTyKEN9+MUEdHn4GWiuFL7Co
wfmQ9K2CEf4Ae1NTfw==
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             34.19379999999999, 5.871880000000001}, {34.19379999999999, 
             6.2171899999999996`}, {33.9078, 6.456250000000001}, {
             33.621900000000004`, 6.456250000000001}, {33.275, 
             6.456250000000001}, {33.037499999999994`, 6.17031}, {
             33.037499999999994`, 5.88438}, {33.037499999999994`, 
             5.539059999999999}, {33.32339999999999, 5.300000000000001}, {
             33.609399999999994`, 5.300000000000001}, {33.954699999999995`, 
             5.300000000000001}, {34.19379999999999, 5.585939999999999}, {
             34.19379999999999, 5.871880000000001}}}], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
              0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQAWIQfVO6JtHI1cXhgWu846xCJQcY//zVsDf6tzUcHuzj
m2M8y9lBpMfrFUuJlsNGvbzFjCIIfvvy8FNGOU5wvvm1o7kmNxwdJKZe4cxw
0oDzp7S3Rl2WUYXz+WMD7ht9V3SIEN9+kSENqL9yUsnZJfIO8210rsz6h+B/
3hCQPSvfGc6fCQIrnR2Urz0KZpBRdGAAgRPODsYgEKwE54PVdSLkTUDyl8Ud
jmtaTTqt7uwQoxohc65GFOL+M05wPti+5Qh+8VbR36fDnBxC3l7+OGOhqIOr
ainTLAMnhzMg4CPucDE/nv2cJYK/v1bWIt3FCWKfsbhDNufPBenVMPMQfLC7
HCThfIh+KYcp39jiZ6Q4ObQrsKueMZGGiNsg+LdB8SOKJv/H0SE9DQSk4Pwd
wVYR/9Ul4XyIe8QcgktUpv/3gLlPxEHe8WPymbMIPtj+Hmc4H5Ye1D+pvJzV
KeWAnl4A3FThmA==
              "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQzbJ4khXjUWeHRpaj/YbTVRxg/PQ0IJim5PAnJvfo
vy5nB+Vrj4IZfBQczoAAC4I/5Rtb/IwlTnB+NufPBenVTg7GINCs6OB9gt12
dq6TA39swH2j74oOt6VrEo1CnRzCOcXaje8rwfm+FyfG/GNWgfPB7hFXhfPB
9uaowfl/v5U+mDNRHeLeWieH18VbRX93azjw+K+fkjrDyUF6XpzmaQNNh5kg
cNDJwdxmb9C0h5oOG/XyFjOKOMP5YP9lIfhPEhdeM5nuDNG/QQMSDsucHfxA
7lPWgIfPDoemR8d/qMH5gbeADvuECD9YeAIAAgiRDA==
              "]}]}, 
           Thickness[0.02377555872563005]]}, {
         ImageSize -> {70.1049398090494, 27.23118306351183}, 
          ImageSize -> {42.06296388542964, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {43., 17.}, PlotRange -> {{0., 42.06}, {0., 16.34}}, 
          AspectRatio -> Automatic}], 
        Graphics[{
          Thickness[0.02377555872563005], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
             "], CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
             "]], 
            
            FilledCurve[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
              0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4jMg8MfOwcQYBEQdYPxWBXbVM1PEHCLEt19k
mIfg//lW+mDORFs4n8d//ZTUDluHHcFWEf/VxeH8tUI6fOn3JOB8c5u9QdMe
asL5LJxd8sl5WnC+SI/XK5YSLQf7pkfHZ3gj+EtfeOj9Z7R1eJK48JrJeU2H
GTOBINPGYb3qk+Z5bzUcnoPE9a0x+JPbW6Mu22g4+Jxgt51diuCD/cNnA+d/
3Xmr6+9WG4fzV8Pe6N9G8GHuh/Fh/gOHzxobuP/z13TfzlhgjRo+jph8WPj6
XJwY82+ytUPV/R+3jL1FHbbo5S1m3GMD50vMi9M8rWAL54Pd34rgbzH/cShl
lR2cjx5/ALEJzVo=
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             34.19379999999999, 5.871880000000001}, {34.19379999999999, 
             6.2171899999999996`}, {33.9078, 6.456250000000001}, {
             33.621900000000004`, 6.456250000000001}, {33.275, 
             6.456250000000001}, {33.037499999999994`, 6.17031}, {
             33.037499999999994`, 5.88438}, {33.037499999999994`, 
             5.539059999999999}, {33.32339999999999, 5.300000000000001}, {
             33.609399999999994`, 5.300000000000001}, {33.954699999999995`, 
             5.300000000000001}, {34.19379999999999, 5.585939999999999}, {
             34.19379999999999, 5.871880000000001}}}], 
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIIaxWZDYzFDMAOUzoInTgk1Pu6jFBgDBVwJ/
             
             "], CompressedData["
1:eJx11G1IU1EYAOBpwxAq8Xu4L90ma1Ok5kwbRu/O1bQ0EjUa4We2KZUfkUGG
UWEl00QbmrrENH9oYGFEZJoWiBj5UTERoh+rGJjlfrhIBKW1c687h4wOnB/P
vdz3vOe877lRpyqzjdt4PJ6PZ2Z4pq9n5lYr2t1JKTCcozO4pyTgNdNSF2TS
yaD6Wej69DgD1/mTzXvbFXA/OXbeKqGeUuks01OIuHXVr7DjBoJHQbG7Sn/L
gd9n0fnkI4jHI4da0DbvX4Z2c/G6EQxFO+q6nUp4ElfR5zOPIP3VFXHSohJm
8HBQ3z7yna+9wxAPNn4q47kZSEwey777RUV8DeeTqCaeGhlu8stSc/E3GOD7
N0hLKtSAl511USu2mN3PMjUbz85A5pvtB+4dV0PRhC3GaGZgzfnj9f4JFSQt
TJZrgQFRd4FqekgFqdEXfa0C6hrDQMLsU0Rc33/ireYcgvaWgMv7YtTgKO5d
0B7znAfOM08NeJulKYis78bj4P/Nxo//10W52cqew9RdD+QvNhZVxGx9bDLi
scpaZ6eR+uHq0qUZkIEh/PkH3iHqDHwOR6m9+QfkZ9k1aTIoNXlGAeLybJZB
I66fGUEK7q8GOVxd11XNvUfQWn/zpE2kgI/C2mKNmCFm16ugZs+9jYHPqYV6
64oMBr6lx7l7GejEw7yZ7ygD8oWvObyuKAh26d+Zxhguv6pIYjv+PlBKnOu0
rXToxcRKl2LJao6A5Z3jezotDATXWKpnTwu4+1HFQORIz7jxcRiXTwIDedEG
0VxtKITjvnYhYql+pWSmiZqNp0bcer3hXD8FbL4XCeECvm9hCELwenwhd7+k
CNIGJ/t5axHwcyjrrFVJXYz7T0/Nxj+DuP2dF/7tQDGxEdfFJCH1Y/erkpL4
XrN9uIOa7UeHnsv3pYSYra9dRMz1k4Dr70wEWvZBCHe+v6i99fPa+/9ZvlXe
qBkVwNb/0x/mHPBu
             "]]}, 
           Thickness[0.02377555872563005]]}, {
         ImageSize -> {70.1049398090494, 27.23118306351183}, 
          ImageSize -> {42.06296388542964, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {43., 17.}, PlotRange -> {{0., 42.06}, {0., 16.34}}, 
          AspectRatio -> Automatic}], 
        Graphics[{
          Thickness[0.02377555872563005], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
             "], CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
             "]], 
            
            FilledCurve[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 
             1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYCYh7/9VNSI+wdvuz7uDXdTNbhhnRNopEogr9B
L28xI4+9Q2oaCMg4LLm/j2/OZzuHdBD3mCRE/VU7h4Pd+5pMmCUdeoNLVKbv
t4Ponybh8Odb6YM5ggg+2JxttqjyjdZwvs/FiTH/Lls7yO9asC91naTDicNO
azP7bBzetOV2G+2WcXiepf1t+l0bh/8gcF/W4SmIv9bOgT824L6Ru5IDzD93
NGXX/G9WhvMfRYhvv/hAFc4/BTJ3nobDkbbl4aec7BxEerxesZRoOUjMi9M8
/cAGzi/ZKvr7dJ01nP88ceE1k/VWDsmxd9yYJTTg/BkT+KvMuNXgfFGQ+isq
Dj4n2G1nm1rD+cdB9toh+DDzYXyQMxnOWTs8AZmjrwrnB94CBvQnBP8FyN9z
1SDhNdna4S84nNXh5sP4JsZAoIzgnwEBGQQfrF/YGup+dYj5ftYOm81/HEpZ
peFwABQ+n6wdfrx9fcDysKZD7W+rgnM7bOD8GAXHj8l7bOH8qSBzou2g5mvA
+bDwh/FngsBNZUj4HLWFpCcxJYcPGwKyZ4nbOoRzirUb9yvAw9NtzdHlDBFi
cD7YX8aiDvUg93DYw/no6RkABSpKlg==
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             34.19379999999999, 5.871880000000001}, {34.19379999999999, 
             6.2171899999999996`}, {33.9078, 6.456250000000001}, {
             33.621900000000004`, 6.456250000000001}, {33.275, 
             6.456250000000001}, {33.037499999999994`, 6.17031}, {
             33.037499999999994`, 5.88438}, {33.037499999999994`, 
             5.539059999999999}, {33.32339999999999, 5.300000000000001}, {
             33.609399999999994`, 5.300000000000001}, {33.954699999999995`, 
             5.300000000000001}, {34.19379999999999, 5.585939999999999}, {
             34.19379999999999, 5.871880000000001}}}], 
            
            FilledCurve[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
              0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYhNjIOB2cQDTxqIOMH6rArvqmSliDpURK0zP
3naG831OsNvODkXwQ0pUpv8PcHbYEWwV8V9dHM5fK6TDl35PAs43t9kbNO2h
JpzPwtkln5ynBeeL9Hi9YinRcnjDu89gphGCL+/4MfkMr7PDk8SF10zOazrM
BIGDTg7rVZ80z3ur4bC/VtYiXQWTP7m9NeqyjYbD5w0B2bPcEXywfyYj+Mc1
rSadfu7kcP5q2Bv92wg+zP0wPsx/4GB67AT3P8viSVaMsQi+Nyh8dDH5sPAt
3ir6+3SYk0PV/R+3jL1FHdSBzj77CsG/KV2TaCTrDOeD3e+P4K944aH3/yGC
jx5/AInXtrs=
             "]]}, 
           Thickness[0.02377555872563005]]}, {
         ImageSize -> {70.1049398090494, 27.23118306351183}, 
          ImageSize -> {42.06296388542964, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {43., 17.}, PlotRange -> {{0., 42.06}, {0., 16.34}}, 
          AspectRatio -> Automatic}]}, 
       LegendMarkers -> {{False, Automatic}, {False, Automatic}, {
         False, Automatic}, {False, Automatic}, {False, Automatic}}, 
       Joined -> {True, True, True, True, True}, LabelStyle -> {}, 
       LegendLayout -> {"Column", {Automatic, 5}}, Spacings -> 0.01]], {0.7, 
     0.7}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.815837242798513*^9, 3.81583729058981*^9}, {
   3.8158375068798227`*^9, 3.815837514766634*^9}, 3.815837553175995*^9, 
   3.8158376254383907`*^9, 3.8158377731239758`*^9, {3.815837831051673*^9, 
   3.81583787203892*^9}, 3.81583797406537*^9, 3.8158381930007887`*^9, {
   3.815838348105669*^9, 3.815838360900909*^9}, 3.815926534333131*^9},
 CellLabel->
  "Out[343]=",ExpressionUUID->"5350f03f-5ddd-4695-adaf-3efceda36b75"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"t6", "=", 
   RowBox[{"ArrayReshape", "[", 
    RowBox[{
     RowBox[{
     "Import", "[", "\"\<file_location/fid_En_1.9tr_50.mat\>\"", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "50"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"tb6", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "0"}], ",", 
   RowBox[{"i", "\[LessEqual]", "49"}], ",", 
   RowBox[{
    RowBox[{"i", "++"}], ";", "\[IndentingNewLine]", 
    RowBox[{"x", "=", 
     RowBox[{
      RowBox[{"Array", "[", 
       RowBox[{
        RowBox[{"#", "&"}], ",", "50", ",", 
        RowBox[{"{", 
         RowBox[{"0.0001", ",", "1"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"y", "=", 
     RowBox[{"t6", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "i"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"tb6", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"tb6", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}]}], "]"}]}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.815839125425448*^9, 3.815839131519943*^9}, {
   3.815839170423204*^9, 3.815839171205985*^9}, 
   3.815950588815713*^9},ExpressionUUID->"0ac36d5d-e112-4da4-b782-\
ba33e8e7207a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Figure 2", "Subsubsection",
 CellChangeTimes->{{3.8159678011216803`*^9, 
  3.81596780330348*^9}},ExpressionUUID->"61c8828e-aab3-4fc6-a896-\
f10e5e4dd28f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"plt6", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"tb6", ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Pink", ",", "Dashed"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.1", ",", "1"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"MaTeX", "[", 
          RowBox[{"#", ",", 
           RowBox[{"Magnification", "\[Rule]", 
            RowBox[{"26", "/", "12"}]}]}], "]"}], "&"}], ")"}], "/@", 
       RowBox[{"{", 
        RowBox[{"\"\<\\sigma\>\"", ",", "\"\<F_E\>\""}], "}"}]}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"LineLegend", "[", 
         RowBox[{"{", 
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<Optimal\>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", 
             RowBox[{"16", "/", "12"}]}]}], "]"}], "}"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.81", ",", "0.7"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "\"\<Latin Modern R5oman\>\""}], ",", 
        RowBox[{"FontSize", "\[Rule]", "16"}]}], "}"}]}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", "15"}], "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.815838719121423*^9, 3.8158387213459873`*^9}, {
  3.815838790177497*^9, 3.815838790328837*^9}, {3.81583926307382*^9, 
  3.815839263407189*^9}, {3.815839566297016*^9, 3.815839590813672*^9}, {
  3.81583972908776*^9, 3.8158397397414722`*^9}, {3.815839879584572*^9, 
  3.815839980132807*^9}, {3.815840212181057*^9, 3.815840235202963*^9}, {
  3.8158404861546507`*^9, 3.8158404864236097`*^9}, {3.8158405202741003`*^9, 
  3.8158405383450613`*^9}, {3.815840726110529*^9, 3.8158407645071898`*^9}, {
  3.815840800750208*^9, 3.81584080967487*^9}, {3.815841069577888*^9, 
  3.8158410712869987`*^9}},
 CellLabel->
  "In[305]:=",ExpressionUUID->"77f92e27-ebda-42da-823f-25246d0f2070"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"plt6", ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "*", "1.9"}], "+", "1"}], ")"}], "\[Sigma]"}]}]], ",", 
     
     RowBox[{"{", 
      RowBox[{"\[Sigma]", ",", "0.0001", ",", "1"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.1", ",", "1"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dashing", "[", "0.05", "]"}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"LineLegend", "[", 
         RowBox[{"{", 
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<TMSV\>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", 
             RowBox[{"16", "/", "12"}]}]}], "]"}], "}"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.78", ",", "0.8"}], "}"}]}], "]"}]}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      FractionBox["1", 
       RowBox[{"1", "+", "\[Sigma]"}]], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Sigma]", ",", "0.0001", ",", "1"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.1", ",", "1"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Dashing", "[", "0.01", "]"}], ",", "Black"}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"LineLegend", "[", 
         RowBox[{"{", 
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<Coherent\>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", 
             RowBox[{"16", "/", "12"}]}]}], "]"}], "}"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.8", ",", "0.9"}], "}"}]}], "]"}]}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQLfP/dIpS3htHLT6TQhBd0x/SDaJnLY3sB9Gb3q+b
AaJ/C+bNBNFGzewLQfS36edXgOjGg3xbQLTS3QAwHe1YuxNEt2l1gOk5PrIH
QPS0WVZg+vCJrUdA9KdN9sdBtFnh8vcg+l9y8QcQ/ecN+08QXSFT+wdE966M
kVQG0qcWl4BpNdOVsiBaJGebPIgu+qmlBaLnCk4D0w3vbQ1A9ILXpoYgmlPt
nymI3mafbg6ib3zrdATRx0RKXUH0nj083iA6t5/LF0Tb3eSIBtEznKYngWip
t5caQPRyv0uNIHqXiUkbiDY71Qqml+5/Nc0HSO+48ngGiAYAuiugAQ==
  "],
 CellLabel->
  "In[310]:=",ExpressionUUID->"0c5ad28c-cf71-4f3f-ad66-2989bde11f63"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {
       {RGBColor[1, 0.5, 0.5], PointSize[0.011000000000000001`], 
        AbsoluteThickness[1.6], Dashing[{Small, Small}], 
        StyleBox[PointBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAALUMc6+I2Gj89Jum/EfzvP5ABJZWO
/5Q/1y7KJAMT7T9vc68jc/KkP8lHuL5vj+o/FmbM/B5lrz+zGWejoGHoP16s
9Grl67Q/NpyP0oR85j+xJYNXOyW6P3AIz6s21eQ/BZ8RRJFevz8MUOa+mGLj
PysMUJjzS8I/bhkztwUd4j/VSJeOnujEPwEKAjAP/uA/f4XehEmFxz+4Yjer
SADgPyjCJXv0Ico/jLbMHzg+3j/S/mxxn77MP78rosxLrdw/fDu0Z0pbzz80
AlYNMUfbPxO8/a76+9A/dveTt0YG2j9nWiEqUErSP5BRb1e+5dg/vPhEpaWY
0z8nwSp8VN/XPxGXaCD75tQ/U9Cu8J3w1j9mNYybUDXWP6xvzjOjE9Y/u9Ov
FqaD1z/t2QmQuEXVPw9y05H70dg/pjHKwoSF1D9kEPcMUSDaP6jCaLjT0dM/
ua4aiKZu2z9GodzWkSnTPw5NPgP8vNw/7fDJGciL0j9j62F+UQveP8ZcXrKY
99E/uImF+aZZ3z+3zNQBPGzRPwaUVDr+U+A/ShLuEP7o0D8xY+b3KPvgP45z
I3g8bdA/WzJ4tVOi4T9FSRhZx/DPP4UBCnN+SeI/aMswlt0Tzz+w0JswqfDi
P2+qRTXJQs4/2p8t7tOX4z/aI2r4rXzNPwVvv6v+PuQ/ZckVO8PAzD8vPlFp
KebkPzerSuZRDsw/WQ3jJlSN5T8bF0yvsmTLP4TcdOR+NOY/gvj1JxnDyj+u
qwaiqdvmP0jtkwmPKMo/2XqYX9SC5z9ZJEHYppTJPwNKKh3/Keg/AsGhlf8G
yT8tGbzaKdHoP1kwWpVWf8g/WOhNmFR46T8+wmVehf3HP4K331V/H+o/e/Oa
EDGBxz+thnETqsbqPxCyjsgDCsc/11UD0dRt6z/CYP9FrpfGPwEllY7/FOw/
5bvLKuUpxj8s9CZMKrzsP/y9CA00wMU/VsO4CVVj7T825hJcT1rFP4GSSsd/
Cu4/yiHFAwb4xD+rYdyEqrHuPwViof8pmcQ/1jBuQtVY7z+lcxY1kD3EPwAA
AAAAAPA/+oM2MRDlwz/HJ43G
          "]],
         FontFamily->"Latin Modern R5oman",
         FontSize->16]}, {
        {RGBColor[1, 0.5, 0.5], PointSize[0.011000000000000001`], 
         AbsoluteThickness[1.6], Dashing[{Small, Small}], 
         StyleBox[{},
          FontFamily->"Latin Modern R5oman",
          FontSize->16]}, {}}, {
        {RGBColor[1, 0.5, 0.5], PointSize[0.011000000000000001`], 
         AbsoluteThickness[1.6], Dashing[{Small, Small}], 
         StyleBox[{},
          FontFamily->"Latin Modern R5oman",
          FontSize->16]}, {}}}, {{}, {}}}, {{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
         Opacity[1.], Dashing[0.05], LineBox[CompressedData["
1:eJwVlP8/03kAx12FSpepZUNK8iX0xcm39OX1yEp0UlRKiYRylSx1oq9WHFIR
47hWro50pcjDtbpTVO6zfM3aMGFGpmHz5i59scy5H56P5+P5DzwX7IvyC5+k
paW1dYL/ffTXZWfXuhpj4aB+gcFXgsPB747QC91AP1lvNn2IIOiQKWbs3YCO
7NQCvR6CHUfdrJPLt6NxG/umTR3B1g+eJlR/GGjqL16NPAKh05Y5cs5xsI2j
BRUgSG/emnF8UwLKcpLz5amDGLrdtGXVci7yTEflEStVKBs6GRN6kQs3e5Zz
gr0KJ9zMeBe7uEgyHbxZaKmCpv7ge0laFiY7+xbq0FTQGxk/86MyG/ZVqWwL
uRJWLNt7DwpysZt1LqAlXYnAzrPaC5h5ML8W9rlTNYAePXrHeU0+Dsbmnqov
70cxz0aabVuMawGTHt5+qYDGk6WuuVoGYd43cxSM99A5P9RxavQJ6Bkv5z5J
kGPNe9H+Kp0KXAoZSTVc2YNIbZOFeXiBfKuvIcXj3dg9dF1iSKoguCGY5q3q
QsjwypBdbAHo0gvaHbpdyPE1ynpkXYNDzcy8u9Yy9AoMeNKSOuy9VJQZLZZi
O6M9Yu2S17AKrOtz53RgtDuaLSWNmC9tJxX27fBfr204yeENDAc/DPNpbdi4
w8XAIU0EcU/9SNhwKxq2+0WNy8Wo+6FsPEclQVDn6KNSy2boJV9crJ4hQRKT
tS06vgVvLORLubYtKG9ntjGqJNDXy9atDm9GypYr/Grzt7hvc6CGutGE3hLl
R+apNtwJE7NCFWJs5knm+5S3YzT8s0+lpxi+LmE30phSPI7Km8m8LULwnjM6
/D2dWE2LGbVhiKDhVyhW+8hQubZk46OMNzDKpcVZqWVgKI9xFdPf4E8s0nB4
Xdgny3HVZAhh/Uz/Qej33egqufJLB0OI9tJD+vRP3fj68Z0kqKARjMgr4S4/
v0OTNbuwFY2YNx7fK1vXA+ZKsczuwWvc83cLHOvtwfMm1sHufxsQbxFxQZEo
h83AiqbQ9Q0wrwlvCnDohfvlzadT0uvh5WQ7d42oF/6Wk7NB6rA69tnlO5z3
qGzp0tJsqAM/3uhDooUCunEt4jOltYgbV+g5VCnwfOosaa1lLXT9k33CjvbB
I4LntSezBibRg4nTZvdjc4JV3CJaDdThFgrHF/2oNh1bkpFUjYWNDeqlRwZg
XHuc3aBTDeE4pvBmKjH8uC1zaeYreOtyXNLKlSgqepwYZTzR4uTgkSAVdpZd
dxTeF4DL0F5hq1HB48HZYrWHAL87+K6W3x3E4b/uv/Vqo7BudpjzbG8Cj6+y
DJykwC0J6uv2IchnbeJmxVKQbwrglfoSTBMIxAMxFH5K9pnkt4NAnVI8K/cY
hVdjrg3p+wg4Zi/jPx6m4K34dv/MOILfDIRGT4MpbHvKz5p2m8Bq1azO2PUU
8neVerbeIYj1PVHYzKIw8qlIfeceQdtdh/uO7hSyHW6FeD4kMHWNYQ+voSAp
vLQkqZwgdYwvjnSlEJgR8vcUEcEy88ip0XYUipYFxoqbCHZuVOaJbCiM1fnb
5UsIVvAHjjktonBD1/sqS0pQecBZ+MWCguy0857zfQQ015TgxHkU7I2/o/kp
Ceady2lVzKXA4du9XEAIEP8szduEgvk/ZjbPP0x8zNG4hM6kcCzNpD39E8Ef
pU7GcYYUqhYbpu0dJRBxlld20CnQa2ju9mMEynSdW+6zKYQfmDjOOIGW6GZF
oQGF/wDRhqJ9
          "]]},
        Annotation[#, "Charting`Private`Tag$107565#1"]& ]}, {}}, {{{}, {}, 
       TagBox[
        {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], Dashing[0.01], 
         LineBox[CompressedData["
1:eJwVlH0w1Hkcx+UseUx5TpdrI+chaUtqS+867qhYbMVVHhJixvWkppK7xoq4
LlaluuY2RA975U63dTihKYtyTQlpaXf72Wdr+VI5M/bY2/vjPe95feYz8/7v
tWTfIXa6qYmJSZQx//eRqhWnN69diBopOzTAQPBdsvyg4x0mAs6vPn7vX4Kk
rM9hszccfbkTtj7TBPFHmN7FzTshCanI8pok2P4pwr1Dm4b+B/4S+gjB66AY
JyXnGDxkeQWBbwnK+rdfPBZVAHt+9aYrdQTjt9/EbFhVjqL2sKyzKQQKa0dJ
/uxNPOALptktY6jj+Uiv+Nah5Pnxgx99xjAbEarvuvAQZ8o6DU0VozDPH5fk
Tv+FNSkOVuG2o9io7t0vNH+MsOIYh1PndDhAc19aiadoS7zD75mjw57x6yJn
IsTlRSOsn/JGkDKxPmX34U7QKhUxzjYj+DnW7XK9dxfk0dIwp4taqDrn86T3
X2DrDqsBE08tdrqIMzcvfwV+fXLc6UfDmJZlH5aSblwqMtAeRQ0j7muasymj
B0X0Mi5Xq8HW+OD5DG4v6i1Puh3O1+DlTvYhg7IPV2/Zrcvx0CDp/XS9wKsf
2sbyUx/b1ShyDd2RnfcW/prw6NYMNZrFru9chCJs+lZAy1ygxo8xpQ3P6YOo
0jOFNY0qqO7r/nHNfYfyba25HqkqRPNEHqxmMdIHnarKnVSIDU6r4LpKsSo1
OlbUpkRy4g/mDYnvMREdNVKdo8Rsw2NNCIuCr6Ukp5OhhNs1+5xlegp2Vobd
H9QKNOHLWQ5vCKwtQYUfaxTwbp33e+o2GZYx7bICEhQQC7LmOU7JkPp+m/Sq
iwIuB0rTg6/K8czDYiFzQI7FhjwVFaZA5RmRKtx4vxfHTJhRKSDbfGI79siR
55l5RlOohG11d0bHEjnoXelvdjFUkPJiBCqFDFuCfBdt7FXB0FPid+w3GUJO
tpbwOWoERvlfa8uWoSHP7VOhpwbdoTURCJEhx6CxZgg1EFcW3pqwlMEirpiV
dmQYzL87FpT2DsE9e6zQ0kELjmqok9wYgj7dU7P6qRZ36zdMJR0YwtLul/qA
gyMoraVLxplDeG2AGc9OB9o1701amyFEWnCCuc06yNjr3ZzEFCL7ipMnk0ZR
kp0xdqKOQrkLbZ3v7Cga5zYGVhRQ+JURG6K8Owb+Z+JB53gKYQ5paxwiCRq5
A3a5y43/95OGZSwCG8lDrzZ/CsqoXTxBLMEltSLS2shni1mm7HiCcxzmi198
KTybWfuybB+BRn+6tMXbuK+x3W+XQ/CnvMjDjE5hR0vDZcvbBHEpBWnXnSnc
3C2IGOATDJg/46idKExO1er59wh6St3rVhr5CqM6JeIPgiDh8LoOBwqiO+eX
FzUTMCPV88btKSRcTGk36yXIDD//6BtrCrUrEk72vTHuVb0SXbCiMPMizu+m
iGCxyRxziSWFCovIC6FSglUZXmVH51Kgvl+TmD9M0G7GTL1BoxC4cKU9W0dw
t0lg0JlR4DT4tS0hBH61c2vXGpn+4QufJ58InshDV3ebUjjKdReXTRHU6D3t
FxlZ6O/M3Wv0TtOHQX3GHAqOXfZfBc4Q9AtSpx6YUEjPsJ40GL3lvazFqDMK
/wFq0Gux
          "]]},
        Annotation[#, "Charting`Private`Tag$107630#1"]& ]}, {}}}, {InsetBox[
      TemplateBox[{GraphicsBox[{
          Thickness[0.02198285337436799], 
          StyleBox[{
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1,
               4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, {{{9.654690000000002, 10.521900000000002`}, {
              9.654690000000002, 12.487499999999997`}, {8.367189999999999, 
              13.6922}, {6.6984400000000015`, 13.6922}, {4.1468799999999995`, 
              13.6922}, {1.5718799999999997`, 10.95}, {1.5718799999999997`, 
              8.196879999999998}, {1.5718799999999997`, 6.324999999999999}, {
              2.8125, 5.050000000000001}, {4.540629999999999, 
              5.050000000000001}, {7.04375, 5.050000000000001}, {
              9.654690000000002, 7.66094}, {9.654690000000002, 
              10.521900000000002`}}, CompressedData["
1:eJxTTMoPSmViYGAQBmIQnZ4GAooOYOqZqgOMLxAbcN/ouLLDWiEdvvQ6BQd+
EL9cwaHm/o9bxqdlHVLB6mQc+iO6/RkDpBw0Pqm8nNUp7jATBH6KOlSB1HmL
OhiDQLEQnO/7xPOSqTAvnN8kXsuaeYzFYUewVcR/dQk4333N0eUMM+ThfLD9
3xUdXtQ+zj7/ht3BQGul8IUWVYf/ILCf38Fjf62sxXN1hzdtud1G0cIQ8f+a
UL64wwa9vMWMd7Qc5Hct2JfaJwXn/wXrl4PzYf73OsFuOztU0wE9fABDNoJd

              "]}], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
              0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
              0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, {CompressedData["
1:eJxTTMoPSmViYGBwAGIQLbv8hYfef32HcE6xduN4RQcYf8W3lxVnJig7mNrs
DZp2UM9hSntr1GUZVYeU2DtuzD904Pw/30ofzCnUhvPnLFLe+Uddy6HTxnNX
2iJlB32tlcIXnmg6lB/e5jrTV9lBpMfrFcsWTYdTh53WZtapODTz+q+fclQD
rv8vyLyL6nD+owjx7RcVEHxRkP4pahB7jquAvMHAoKAGoR8oOwTekq5J3KTq
cFtTds1/ZmWIvhhVh/8g0K8I5/PHBtw3KkfwYf73OcFuO7tU1WElyP8OihBz
FyD4UvPiNE9fQPAbWY72G15XdUhNAwI3RYcLV8Pe6P9WdTAGgctQ+XA1h8r7
P24ZWys7zJjAX2V2Ws3h59vXBywXqzjIgcJ7vzqc/7p4q+hvbw04fzLIfTUa
DmageHBE8F0mNAuldSnD+e5rji5n+KHksNn8x6GULA2IfbuVIOEZqOFwBgR8
lOD+Uf2k8nKWJx/cvy9qH2efz+GGhwePI5/XjJVcDhJTr3BmJKnA+TNBQBLB
V7n2KJjhjjIGfwZI3U0OOH86lN8NShePlB1AwZX2jN2hBRT/qipwfmb+h9aT
JQj+FpB/Tqk4fNn3cWu6GAfUflU4Hxb/MH4yKH1GaMD1w8IHxoelN3S+fYlj
7ek5nHA+zD/nQfE5G8EHx6sxgl/zaUNAtpQ6nA9Ol+zqEPeEccP5c8Du5oHz
Y1QjZM7Z8DpUg/VrODxwjXecdVEMkh7sNRxqQPH3WhwS/k0aDq0K7Kpnpog5
eOyvlbVQ14SEw04RSP5K0YLzdRXlv+SI6cL5sPz8pi2322i3tAN6fgcA99Op
bg==
              "], CompressedData["
1:eJxTTMoPSmViYGAQB2IQzcLZJZ+sp+ug/knl5axOKQddRfkvOdN0HL7s+7g1
/Zu4w/Ms7W/Ta7UdzoDAGlEHfa2VwhdStOD8Zl7/9VOOasD5ElOvcGY0aTik
pwHBMUk4333N0eUMPxD8GNUImXMyUg7MIPv7NBzWC+nwpddJOWTmf2g9OUXD
4U1bbrfRbimH/yCwX9NhJghwKjlsMf9xKOWVpoNw5aSSs1uUHHxOsNvOnqrl
sDe/5u3MVGWHFpaj/YbftRwq7/+4Zbxb2aHm04aAbCttBw+w/coOvhcnxvxj
1nH4+fb1AcvFKg4vireK/n6N4KfE3nFj/qEL5/vfkq5JLNJzyAD5Z5oynP9h
0XqFsxFKcP4dTdk1/40VHTz218paHNd1EAG5j0XWAT18Aa/6pQQ=
              "]}], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYo23vPsMdho7iFROKjnLIuMA48vvWrAv1U/G
wbYyYoXpWmMHA2MgKJZxUH3SPO/sLARfBcrXh/L5/ddPSe1AyEtMvcKZ0WTs
EPL28scZjpj8GAXHj8k1xg7qn1ReztKUcbgh9MnxfJqxQ3oaCEg7XAfx1Ywd
DnbvazJhlnTYYv7jUMosI4czILBG1GEmCLw0hPMjxLdfZOhD8D9vCMie1W7o
sFZIhy/9nhicX3P/xy3j1+I4+RD1Eg7S8+I0T08wdHjgGu84q1DSoXir6O/T
dUYOTxIXXjPRV3H4AlI/3RjO//ut9MGciwh+4Zru2xkfMPlT2lujLs9B8BlA
4IEKxP33EHwZkP0LEPz9tbIW6VOM4Pyb0jWJRqzGDuevhr3Rj9aA2C9oDHH3
BgR/Msi+PQi+B8ig5wh+QkiQ+gJPTWh4Gjn8B4F6TYflLzz0/h9E8MHyKxH8
Jff38c1JNnJYD0oYuZoO0yfwV5l5GzlsBsXTKg0H/4sTY/5dNoS79zbIvVsN
4HweUHqpQPDB8RaDyX8FCvhsBB8WnmD3FSL4G/TyFjOuQfAdmx4dn7HbEM4X
B6W/TwYOO4KtIv4fl3bgdlMtZbpl4BCjGiFzTkYKEm4XDBwOgNLbYkk4H5b+
YHxw8jwm5uB9gt12tqkhJFx2ijgUgOLzAYIPji8RYzgflr/6I7r9GTdIO6Dn
PwAf6otN
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1,
               3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBWIQ/WXnra6/R80dRConlZxlkXGA8UPeXv44w1HGgctN
tZRpl7mDgTEQFMs4fNoQkD1rOYK/US9vMWMPgl/326rgXIe5g/yuBftS/WQc
ZoJApbnDeiEdvvQ6aYct5j8OpWiZO+wItor4ry7uYFsZscJ0rZnDGRBYI+rA
579+SqoHgu93cWLMP2UEX+Mt7z6Dn6YOD1zjHWddRPAZQMBBHM5X/6Tyclan
hEOE+PaLDHJmDu5rji5n+CHpMCG4RGW6vZlDehoISDvcka5JNBI1d+i08dyV
pqQEVW/uAPKOcbCSw5L7+/jmGJs7rPz2suLMAQQfHF4mynC+zwl229mmKg4p
sXfcmG+YOUxpb426LKPqIDH1CmeGE4IPDg9NUzi/FhReO0wg7luhCOfzxwbc
NypH8MM5xdqN4xUdboLce9QE4h4HRUh43kLwwfH3FcEH6/9h4vBh0XqFsxFQ
/aymDmtB8bFO0eHkYae1mX6mDhEg89crQ9x7yNTh59vXBywXq0DC09IMzjfQ
Wil8IQTBh8Q31H9zEHywP28qw/mV93/cMrZWdpCZF6d5OsEMEn+FSvD4rgbJ
v1Z0UH3SPO/sLVNI+kiXh/Mh6Une4VDb8vBTRabQ+JSCmmfq0K7ArnrGRAru
H4j5knD+l30ft6ZPk4Dz+yK6/RkLxKDpyhTi3p0i8PQB44PjM8Iczoflj36Q
/g3SDuj5BwAXXnTR
              "], {{23.6781, 12.739099999999999`}, {23.6781, 
              12.917200000000001`}, {23.534399999999998`, 
              13.131299999999996`}, {23.273399999999995`, 
              13.131299999999996`}, {22.998400000000004`, 
              13.131299999999996`}, {22.6891, 12.8688}, {22.6891, 12.5594}, {
              22.6891, 12.260899999999998`}, {22.9391, 12.165599999999998`}, {
              23.082800000000006`, 12.165599999999998`}, {23.4047, 
              12.165599999999998`}, {23.6781, 12.4766}, {23.6781, 
              12.739099999999999`}}}], 
            FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGItIIaxWZDYzMOEzQDlM6CxB8ocXGbSQj0xbADjbQLn

             "], CompressedData["
1:eJxdlX9M1GUcx+/gCmmlqdwP747uvnfHQJM07iS+3/vB+7SwH5QObNwKIpUD
K/V0UkmD2rBkiAtjKHDeNKFNbRS2chOap7PdcAosBplCG2ZuDYUtFG4YJd3z
fe77fLee7fvHa589n+f5vN+fz/PltgQK/IkKhUIZ+/bEvoTYV1hpa5k3e5FS
1VTZrzJC4k2TQ1OtXiPmindEHuq9WG2PrT1GDAZKkwYWy/zdMzs7lCqZJ54I
r25L8MLU82XY/1p8/99A15KVCys+NqB3udB09VfATOLfatE9cuBf/3Ggj6xO
NbSHh5O3bZFZ3F8gs5hfANrI6pZZQRa0jN9M8xkHqnVQdTQJylcRr0/P8qXf
s40H6/U47lo5HNwJfGpOSusbNoKUYf8eWHdo35JygWNsvXarUBGyMP7hudlL
ZY/ZYPJObe2rAZrrPntjyJhG9UmW+RNVpPHZ9bmMdaS+dg/yLye5j66x4fEN
Xc3+DA+tr8+C25tPXHOYPMjkTNPbNTZ6To+b7Rf3/eJiPE0EjDgZV5THVraT
5gtZ0SgaKmB0eWrnfKKVxqMC1ettG9InY4JVCWy/g9R3n2ecfnvfsf6gzBdq
UnMqNvEItVu7/+mN30/P03w3rfhqLLww9EcOO69mTtg1cC4H82Q1cowXlWwc
y/pQ5qJkTZ29lMMNQ/XmrEgOTkfH9/aBo/lHZL60/2TRlXsyi/XP5MBP6srj
sLXkt7zEBTz1aSgeX8Ojamx2xO600nsEeDyYvHuR74jpn5f2fsIdmcX4KkGO
E39eFJDtOl9wxCvz86Q/DlgZS/WK+VYIVGeNBatWnF76c4qAv9q7zP0+jvp7
gcdecp+GVNrvtTwuNoRrHR3LqG/beSwl/VqmQ8uhRR9lv8LjXKHgm0/XMM4g
/TuuZkz7X8320/lIYf5JLJ0vsVR/AZl3ZXz+EgQ2X2J9CwRMh6fOVkTVyB/8
ovihVaDvwwkt7Rd7PH5ER+v+QKA6jhnp/UYFnA9UT7Yd5nDw5Tsqx+8Cna8e
Dn+++3S0JdNJ52vCgss/rf3mnWNO+Eg/dFlpfNLJ9Bf7/3UX86fYTAZQZtoH
bsbiebvdsIn5rYzXd0ZOKmYtjGm/yEz9slA9893sPcgkftrcCBF9HpgY0/fD
hEBnw+g2hZv5W0b68ZQLn/saNiif1CG39lZv61EX8sj5Pi0yyPzVuzCxf0dD
lkHDWPJXYsnfNOLn1y7mnzg/12UW59PhZizO4zo3br5Q6g0OqlF5Vj139S03
zV+vxQyZD7WHzeMZ8p4bPVSfUxxs5LweD9NTnM9HwJikt6+V+f6Zje8Fi8D0
lljSW+J610s95e0c6mLjnGUExsj9Fj+F6yT/TC7qiJ4OA1pJHTdycVDUT0/f
gyu5tJ7dyxhL/SexqPcuDZqjj5a2poDpIb7XJTKLftyVWfr/iX78aMD//4//
ATfgGuU=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}}, {{1, 4, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQB2IQ/R8ExJ0dwPR9KQce//VTUgWcHXoiuv0ZBRB89zVH
lzP8kHT4HZN79N8vJ4c+sLykw0wQuOkEoXeKO6SnAcE0J4czILBG1GG+jc6V
WX4Ivvm1o7kmAgg+y+JJVoxvHR0euMY7zioUh/ND3l7+OMNRCs6HuE/GYX+t
rEW6jJOD8rVHwQwyig4Jhy9rp1rC+EoON6VrEo1ynRwEYgPuGx1Xhtizxcnh
59vXBywXq0D88wHBvw1SH+oM54eUqEz/n+HssFZIhy99nRKcX354m+vMWkz+
AZB7UqDho6HkoPqked7ZJGe4e9DDFwBTca3y
              "], CompressedData["
1:eJxTTMoPSmViYGDQB2IQXffbquCcgYuDSOWkkrMsMg4wfsjbyx9nOMo4qD1p
nndWy8XBwBgIimUcZoKAIoJfGbHC9Kwwgi8x9QpnhpCLQ6sCu+oZExmHtuXh
p4x4XBzWC+nwpddJO4h8cjyf9tXZQX7Xgn2p6yQcePzXT0m94exwBgTWiDpc
zI9nPzcTwfc5wW47OxfBB5uf5exQc//HLePXYnD+WpD598ThfPc1R5cz/JBw
WNN9O4MhHypfJwkxp8bZYTrIH5HSDiYgd892dpgD4v+Ug/jnsrPDfxDgV3ZI
PHxZO/Whs4PKtUfBDG8QfKl5cZqnBVTg/DQwUHFwVS1lmnXB2aEBFI4rVCD+
2Yngh5SoTP/fgeDD3ANyhvFlZYj6SmcHlwnNQmldyhD1GVD1GioOJzStJp22
d3aY0t4adVlGFRJ+H5zg/I16eYsZXRB8sHmdjg6dNp670hYpwvmw+IHxY1Qj
ZM7ViDuIg8LvkSMknneKOCx/4aH339MJzo8U336RYR6CL+/4MfnMUyeI/4+J
Qdwj4AyRj5RwOA5yr7yzw85gq4j/7aIOO291/U1Nd4brvy1dk2g0FcH/HZN7
9N8hBP/zhoDsWc+dIe6dIurwCyTP5AIJNx9xhxzOnwvSpV0cqsHpQQKefsHx
elnaAT19AwDGEEaf
              "]}], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGITIGYC4pkgcNDVQaRyUslZFhkHGD/k7eWPMxxlHBya
Hh2fsdvVwcAYCIplHCSmXuHM2ITgnwGBJQi+CYhe7OrQqsCuesZExoFl8SQr
xrmuDuuFdPjS66Qh5jfC5CUcdCcs+GGY5goxZ42oQ4/XKxYTTQQ/h/PngvTf
Lhh8sD3G4nD+WpD59xD8vohuf0YBCTS+pEOE+PaLDGyuDulpICDlcFO6JtHo
LtS+Hi2HeTY6V2bdc3XQ11opfGGJlsOl/Hj2cw9dHRJCgtQXnETw5yxS3vnn
OYLfwuu/foqqtsPOW11/U8/j5oPDsxpqP5s2JDwSXR0egB2m7fCGd5/BTC9X
h4z8D60nv2g5PElceM1E39WBhbNLPvmdFkSeyxUSD4+0HBjAwNVhg17eYsY7
CD5YfR6CLzMvTvO0AdQ8fgQfHAxyCH7b8vBTRjmY/JpPGwKyf2nC+VPaW6Mu
70HwIeGF4G8He1TTYco3tvgZKa4Om81/HErR0oSEx3IXB/ldC/alrpNyUH3S
PO/sIheHHcFWEf/VpRxOaFpNOj3fBRI+xyTh/IPd+5pMmBF8cPpcKOZgce1o
rskNF0g47hSBxK+aK5zPAwz21AgEf9kLD73/la4Qfx8ThYTjJFdIODmIOxyo
lbVIX+PqAE5elyXg+QGc3i5LO6DnFwAy3VYP
             "]]}, 
           Thickness[0.02198285337436799], StripOnInput -> False]}, {
         ImageSize -> {60.65802573682025, 21.78494645080946}, 
          ImageSize -> {45.49351930261519, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {46., 17.}, PlotRange -> {{0., 45.49}, {0., 16.34}}, 
          AspectRatio -> Automatic}]},
       "LineLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], FontFamily -> 
                    "Latin Modern R5oman", FontSize -> 16, 
                    RGBColor[1, 0.5, 0.5], 
                    Dashing[{Small, Small}]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], FontFamily -> 
                    "Latin Modern R5oman", FontSize -> 16, 
                    RGBColor[1, 0.5, 0.5], 
                    Dashing[{Small, Small}]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{"Directive", "[", 
                RowBox[{
                  RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                  ",", 
                  RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                  
                  RowBox[{
                   "FontFamily", "\[Rule]", "\"Latin Modern R5oman\""}], ",", 
                  
                  RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                  InterpretationBox[
                   ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0.5, 0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6666666666666666, 0.33333333333333337`, 
                    0.33333333333333337`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0.5`", ",", "0.5`"}], "]"}], 
                    NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0.5, 0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                   RGBColor[1, 0.5, 0.5], Editable -> False, Selectable -> 
                   False], ",", 
                  RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
              "}"}], ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"{", 
                  RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
            RowBox[{"Joined", "\[Rule]", 
              RowBox[{"{", "False", "}"}]}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.81, 0.7}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm], InsetBox[
      TemplateBox[{GraphicsBox[{
          Thickness[0.024770869457517962`], 
          StyleBox[{
            FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIFIAaxQYAJSjNCxZjR2DA5dDW4xIlhE6OX1ubT2hxi
9AIAaCICiw==
             "], CompressedData["
1:eJxTTMoPSmVmYGBgBOJAIGYC4m4bz11phxQdAm9J1yR+UnUwBoFiJYfpE/ir
zLS1HMI5xdqN65UczG32Bk1LRPBZOLvkk/MQ/AcR4tsvNiD4/hcnxvw7rOVQ
ff/HLeNoBH/lt5cVZx4owvkzQSCSGc5PTwMCNUY4v3B5yYZ//IwOz7O0v03f
q+UQrRohc66GweH4rh29bAFaDpd+H7s+L/KrvYHWSuELLGoO805MXpKt9tV+
h0PTo+M/VB0CnnheMp38xf4ESP0G3HypeXGapyeows0Dh0eRqsNWrw0Wcyq/
wfn/weA7nJ8GBj/sZ4DCq1sVav9P+5pPGwKyb6k6fNn3cWv6NAaHye2tUZf3
aED5TA4BIP1CWg5Lby1/bOjMD+e3K7CrnrkiBOeDw+enMJxvAo4fEQz+k8SF
10zOa8L5U8D2IfgyIP9t0ITYbybi8Ovt6wOWzpqQ8F7GDYmn1xIOPRHd/owb
uBz6QLSAuAMDCDRwObSC3DVFzOFA974mk2QGON9jq//xZLY/9jD+m9rH2efX
/MLgnwGBNaJwPthdxqIODeK1rJnH/sD5NS+afk3b+RfOBwe3PaMDjL8dFB87
mR2qQO71FnWwK3GsPS3DBuevFdLhS68TgvP7wf4RhvMh4SkCNw8sri0G5z9w
jXectVEMTV4cg/+mLbfbSFoMzof5tw0cf2Jwvtuao8sZZojC+fK7FuxL9RPE
4B8EhSuzOJwPdudOBH8GGh9ivwTUv4IQ+p6EQ8jbyx9nPBR3AOcHFU2o+yQc
GliO9htu14TY4ywByb/vNB1eg8z5LQFJB2zQ/BUjCU9f4PD7IIXGl4bznSc0
C6VFKcD57xetVzhboegATv+/NOH8U4ed1mbKacD5ElOvcGYcUoeUBwlQ9bfU
HJSvPQpmsFF0gOXfvfk1b2eaKjrA8iuM3wjyz3RViL/9oOVXEaz8QvDB6XcD
Jh+W39HLPwA++hZv
             "]], 
            FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJtIIaxWaBsBigfRjNjESdGDbI4MWxS9RLjHkrcQKr5
lOilVphQYg4AwZ0CuQ==
             "], CompressedData["
1:eJx11XtIU1EYAPD5AJGekNt8zDSabrub5tzVQhI+gySyMDRo5EhMzUfkA/WP
RCktlZxlhuZSEbSHPTT9QympNAvLx5LE6A/tYWJUapC2RFCznXO856CjA5fL
b/eec8/3ne+c7TiZHpXoIBKJ7KxXgvWyt16uVe+ckxuDYBd3b9vbWxwIxvcJ
DkLP6u8GXWbmddYWzTzmkRcX+FVHfW4xJGPIxHyozym0tkoHbf5pN+0+cBA5
XGH4m6WDvLm2I6dzOUhO/1XUz/vD+P7YsJpMN2jfvfAiIVVD3jdw0AGFE6/1
Gjpe5Kj1g1HMLmUHpxzb1dTbm74f8O9WUldf3ZIbHMEsRu+72NrRudQrPo1Z
Vn9CNRjA+gs+hdodZhyHO2fjFdxU1JUlRcdHnv7f01kd4kWjCqRoXvYceODx
VJCC8mPxhTK9MdJuqztMofce+JJ5vJKCJ4rXyxduoNYpgUT0e7EcirydfMyV
EhJPNrMJxaOWg3JO/qPmEjPpL6bG66wTQ/DeZ1HX45jJujFf3BTZWnnbF3I/
L4zqIsRk/QYU1DgNXkrq2sadnUslStr/W6p6vvojM37upKIm+bf1TPEZY6CH
hFqIxwGt42YVjTcC1d8fJfWg2do0Sjj6c2TW1CCB86hekxWQh+Y3zRyNn7tS
x/joZUMyN+rH0SH6FYUbyU+BgsxvxA1m0PoMcoA+Y97IwdJ8znjdMDO+mzVg
QOPlSaDv5b6WlE8aCG/ubRLpxWQfTmpovHgfyPyo8XrH+q3NX77fanyr79f5
QY+xq5B3kND9iPOk5gBtJ1Mts9FaHvwXLcnnE1ewdI6WLvdq4QquNymUR2fL
q7u1NH8bwn1y7KcCqPH6tjIvo3grbC3Ul2Bh/vh8aWGejGt4z3cz49tv5sxm
41hygJbWEz5P4pljvMNm482Ba+tvhTkD9QcdHU84jwQbUP8yZr300bDooa2F
+hMsxNtT3HRs4BpzAFrPBGafyQv1b+4H2tjSNduRNM9MzkMpyNdZeE7qTUrO
ibbV8XhX8v0onnxXroJ+VF9pPDknLSp4nu+5Jymbp+cVzv/hIOoCx95ybQmz
8H+w3sL/xT9f5X5D
             "]], 
            FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIFIIaxWZDYzDRkM0D5DBSqGSg2stuo5RcAgnoCnQ==

             "], CompressedData["
1:eJx1lHtMjWEcxw+ZlktNTmW6nLtTDkYdnfOe9xy+MTEroj/qj7Aop3IJ0yaL
TK7LXel0tBaZmHCMSJtDzBByiWwuc5Y7ZYqV2+Q873PO846t3/bs2ed9nvf3
fH+X51EszJ2b6SORSPq5R4p79HcPW7nbtpuR4he8NSZAjn9ZAc3rosq7OWa4
pi2Is3cqsGHA9d0TenjEEGtR4klgV9y98x5OVqGXWCFP969UoZDst5qQ+GBv
2h8fNbTEn53DnKehBemr1HidfqhVX8hh/Ojjw+9vUsN/9umSzBkcFhN7q8bl
deFGq5SDgwhJ1OAOsXYj2lJDLjxwiXyzoX7nQMcoxqGV86NuOyKRW1v8LOsL
h3c5uu6yS6NR837GuN5hPGNzfuqxiRYzYyH+W2a8IbpmRzG27QlYGztYy1g4
Z+konDN8v5rRYEbFYdXF3zc0jKkekeuxse3GGg2ubKlJaXoosmPc8up+z0Wm
+RVZ+P+n5/xiDR6TfA+0eOLUoJR8P2FBGZl1OsYjSh/5ZS3U0Xrs7puPvHT6
VxSJPILkbYOF6krTeWYLXCTfEh2LP4nUb18UxpK6ZZgRRhIr02GyW7btIM/8
CbpCRf7qSFpiL+MYr/tlWtFsNKLp2pST2ZWRjL3xeflHx6crnEpN69dohJX0
R7CK+kvhcDJwjL/1lBLajqHO8fkcXT+gpPUda8Lw/H2r7+qVKCT+tplAwij3
U9L+UvN4HhVe23tWQeNN4KFqbUuWVHh4B49LuQUd5UEKDCH9aeMRMC/pZXSP
HAk3fS0HH/OYuqcocHGOyNNrr9dIbBGM65NNqb3akVhdF/TrdrMJm+W+mjsl
QRDSWskxFupRbfx3fZcBEmIIYUz9hzEW4l8fjkHxmrz+dgOkJN4jEdCTe1nt
WY+QMb5c7Nyonyqj9+yo11/frO1Sf7DfkmEFuU9VBnrffeToIvnfKnKaPK5z
0VKRI0k9sg0Ib6hyZn6WwULqMU/U87s7z1XRGIt4cl5qEEhbRdfF0nirpIwF
3TFSmp+Wvln4zyWyML+KpedNklK9vgZ8c3bWWbulmEXepf0Guq8lhOp7YUD7
lmXF0aHBOEPqX2Bk/rz96+UdMz8O0Ct4xt7301vv/9/Xv8tZOa0=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ7IGYCYpbFk6wYa50d9LVWCl9YouUA4z/P0v42fa+W
w8X8ePZzlc4OElOvcGY80nJoXx5+yigHwXdVLWWaFYDgr+m+ncHA7+zgc4Ld
dvZVLQf7pkfHZ3x2gvN33ur6m3ocwZ8JBk5w/cVbRX+fzkPw3/DuM5iZhOBn
c/5ckB6MyWfh7JJPzkPwG1iO9huaazl0e71iMUl0cpCZF6d52kDL4Uniwmsm
6Qj+5w0B2bPmA/nLX3joyWs5yDt+TD6zFCq/QRPOn7NIeeefdAT/Ncih3JoQ
//Y7OcwAeaNSA4N/XNNq0un1Dg6tCuyqZ0wkIeHr6uAg2gN0WIkmnA8OfxUt
h/21shbpUxzg7rspXZNotBTB36iXt5hxD4IPjp+TmHxYfML4sPAKLlGZ/n8H
gg+2bwuCLw6iZyH4YPtqHODxBQqm/4kI/uRvbPEzeBD8LeY/DqVY2aPG/207
uHnofHA4nUTwdcHuxuSLgMMLwYf5l8MNmAB3IfiqT5rnnX2F4F8V+uR4vs0e
zu8HBUC/vUPNJ2DE/9J0qP1tVXBuhr2Dmc3eoGmJmg7zbXSuzHJzcHBbc3Q5
Q4SogzEIeMP4InC+CZgh4sDjv35KagKCD7a/CMEHh2cVQj84uXc6OLxpy+02
khaF6N/g5DC5vTXqso0GJD6eODmkpgFBmyYkvISdHbY7ABkSWg6Jhy9rpyY6
w/1TD3J/gTM8vcPyLzoflh4AGYGRaA==
             "]]}, 
           Thickness[0.024770869457517962`], StripOnInput -> False]}, {
         ImageSize -> {53.83194354503943, 21.78494645080946}, 
          ImageSize -> {40.373957658779574`, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {41., 17.}, PlotRange -> {{0., 40.37}, {0., 16.34}}, 
          AspectRatio -> Automatic}]},
       "LineLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.45]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.45]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{"Directive", "[", 
                RowBox[{
                  RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                  InterpretationBox[
                   ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                   RGBColor[0.368417, 0.506779, 0.709798], Editable -> False, 
                   Selectable -> False], ",", 
                  RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                  RowBox[{"Dashing", "[", "0.05`", "]"}]}], "]"}], "}"}], ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.78, 0.8}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm], InsetBox[
      TemplateBox[{GraphicsBox[{
          Thickness[0.01950838860710105], 
          StyleBox[{
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0,
              1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIzIGYC4tLD21xnyio6dNp47koLUnCA8WeCQKeCw+kz
QPBGAc53ntAslHYLwTcGgcUIPlj/XAUH4cpJJWdTFBxWfHtZcWaCgoPytUfB
DD4KDr0R3f6MH+QcdgRbRfxXl3QIfnv544xGCYdWBXbVM1NEHaJVI2TO7RGG
8+1LHGtPx/DC+V/2fdyaPo0FYu9lCTjffc3R5Qwz5OH8cE6xduN+BQeNTyov
Z3WyOvicYLedvVUFaq+AQ0b+h9aTV9Qh/ONCDuevhr3Rj9Z0ONi9r8nEWdzh
z7fSB3M2ajnU3P9xy/i0NJwP9leLApzPAAIbFB2aef3XT2nVgPMbWY72G4qr
wfk7HJoeHa9QhYaPokPgLemaxE8qcH7Npw0B2bcQ/J9vXx+wXKwCDW8EHxIf
CD7YfAMlOD89DQjMlBwaflsVnFuh4rBWSIcv3U8J6h5VhwhQuJxXdpg+gb/K
TFsbzpeYeoUzI0nbwQMcjoT54lC+CSgeihHy3aB05KTs0AIKD1VtuH8MtFYK
X1DRhMTTCQWHAJD/J2nB0wNMfwwo/mOk4fx+kLyAIJzvtdX/eHLbT/uEkCD1
BZpqcD4svmF8WPp6Ufs4+/wbdog7jUUczoDDTwjOjwKnNzE4H0wLSzk8cI13
nHVR1MEV5N4bMtB0IwEJzzoFhwOgdLJYGp5f7oPUKyLyDyw/AQBKvF6I
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1,
               4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}}}, {{{15.6359, 8.57813}, {15.6359, 9.71094}, {
              14.896899999999997`, 10.5563}, {13.812499999999998`, 10.5563}, {
              12.239099999999999`, 10.5563}, {10.6891, 8.840629999999999}, {
              10.6891, 7.159379999999999}, {10.6891, 6.02656}, {11.4281, 
              5.1812499999999995`}, {12.512499999999998`, 
              5.1812499999999995`}, {14.098399999999998`, 
              5.1812499999999995`}, {15.6359, 6.8968799999999995`}, {15.6359, 
              8.57813}}, CompressedData["
1:eJxTTMoPSmViYGAQBmIQfQYE1ug63NaUXfOfWckBxg/nFGs35leE8HV0HUQq
J5WcZZF10NdaKXzBRcchRjVC5pyMlMMW8x+HUry0HWru/7hl/FrMoebThoDs
X5pQc0QhNA+Cf+Fq2Bv92+pw/oyZQPBTzaFVgV31zBRxOB9inhScD7FP1uFN
8VbR393qDuWHt7nO/Kvg0MBytN/QXMNhrZAOX7qekkNCSJD6Ak9NB9+LE2P+
Mas4yCx/4aE3X8vh59vXBywXq0DMm6kN54P9c0QHzof5PwLk//XKDujhAwAG
zpLN
              "]}], 
            FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGI5IIaxWZDYzFRmM0D5DDQynxK76Ok2AEKmApk=
             
             "], CompressedData["
1:eJyNlHtI01EUx+ejRFMr25zNqZvb0M2w/R6zsoxjkk/IMKORvczHrEiNDDKs
SFMxxR5Y2hQxFTTSLFAki6WF1PJRovhHipoJvTTSJMwi2/3deX/QXx24XD78
7u+ex/ecKz+aEZdiJxAIbCxrr2XZWtYl++6rVEQQCLNvZPXZS2GZ42cGZytC
paCayqvuCw4CLWOx01JwiW0pS/HnOSRb36hz4dk5XHXG1ikIfDpqTCm7rP8v
6qDFbYOr4YIndJ732mxo1YEMfb8vhvpxk2tVmA56kTWJ4DYyM0u44trqc0H3
eG7dtPAs+RyLzz3iWYAMxIQTVHppf44HZLWJfvVUs9b8JOQ+vznlJ2ORBBo/
RgYuvWPhssxB1Tskxd9P6CDsWp5barCcsGJ4co+gypcw58dJCZlNxSNpAh2U
FebvH5SqcH08WMJc/scZwg3I3wANyQdHw+3OKmGj5u66N/E0ZI8vvGW2Kqx5
MDjfEg10FTTse7WDwefqNeA/42LSRjFwJD7Or8bMc1Wt4tHvDzxfRoGoAuAp
qrfy//lhYHqdTQmN/TsH4D2HBkOqxVYGwMVfwZn9kTRM6MXtA4IAnJ+EhrSM
b/nmeQ3EDlw/8Oc9BfaOV3ySvmrg+4PdJ4zlFHjcHHJMm9SAGO25FDxAfkZ5
5s6n8yytPqTu0Wrw/UaeY146hFR281yO9EigCXNhHaIhZ87ieFFNmKv/E57b
IXfyRYUakpAOehrXz6AmekQjP3vVWGejFkr1xbE2a8Rgfr6j+VipFsKbuhsE
enfCWDee502zbYYfIsL+qN8+CbH+XVpr/wrBE8U9wTOnh5AizOmxjbL6EwEX
dgwFzWiexkQ43iEKlpBd9Cb1x/3jg3X7QUEK2sNluH4rrPr2yvC8+y2znDAa
Z2ZQDsXRn+3ZRBpG1F5NS3m+uN6VNJ4nVkH65+fMl84tdUoo3ZOlLF/NEuby
KOIZzz8LSjRP0wrCESi/BV/CRduiOlJr5bAdvS8hLIzvPBxqXOsNq9D7sshA
IZpX1hN6UH3HGCjh9JHAVOKdYfY1AxPo/Kn1hDk9bnkQ5vTMdMf9EMiSenPz
3MnzAVnobNKojvDy+zhdcLKYfuwJ/76ffwG47DKw
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
              3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBmIQfUO6JtFoqrVDehoISDnA+PK7FuxLXSflcKRtefip
JmuHmvs/bhm/lnK4LvTJ8XwZgv88S/vb9FwEf4v5j0MpWdYO/0HgvpRDyVbR
36f9rB3uu8Y7ziqUcrBvenR8RreVg0jlpJKzKWIOM0Eg09LhDAisEXX4svNW
19+vFnB+cuwdN2YPBD9GwfFj8htzBxNjILgsDudPB5kTKQ3ng81nkYHzv+z7
uDXdTNaBy021lEnKAuIeRQWHjXp5ixn3IPgnDzutzeSzhPPB/rtr6VB+eJvr
TF0Fh/w13bczCqwclK89CmaYo+CQAHJfhDXEfT6K8PBYK6TDl75OCc4Hy8so
w/kNv60KzmmoOMwAufunlcOU9taoyzKqkHDTR/D7g0tUpr+3gPMPgeJDyRwS
bjeV4HyY/2D8VgV21TMmEhD/3oKq3ykCNw/GB8dPnxWcj5Iejkk6oKcPAMEJ
Ahw=
              "], {{27.0703, 9.556249999999999}, {27.0703, 
              8.304689999999999}, {25.162499999999998`, 8.304689999999999}, {
              24.662499999999998`, 8.304689999999999}, {24.160899999999994`, 
              8.304689999999999}, {24.673399999999997`, 10.1391}, {
              25.806299999999993`, 10.318799999999998`}, {26.187499999999996`,
               10.318799999999998`}, {26.712500000000002`, 
              10.318799999999998`}, {27.0703, 10.007799999999998`}, {27.0703, 
              9.556249999999999}}}], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
             1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxVkw1IE2EYx6eCNqgJ6i4rl7vdrbTSwmmU3t0e+w4UUymXmGK1zSIyUlFL
K5ISnaFFfqwkUguTNIUoSmoZFojfYkZpoIFBokJJiGG07r13u5ceeDl+vHfv
Pf///3np49lJZi+FQuEhrt3i8hRX8/cD4c4yAJOSKjW0M+DmxPF1RZnnWZhb
5dhmTwW4XXotdTRID1aLWCrC7643p/Q2GmU2o33KCNOZDR8j21nMNQIUTi6N
G2IYCLyXHtp3RYDe7l1tpy6xMOa3EDvkLcjf96Oq4GWO6/Hh76oJFy9Hnxv8
xIFFKhbiRm6m/X3KgQLVFANOVJc5mAjVtDq9GFhd/UGZlcTB6+yieXs1LbPv
sUOTEfmEU5D+DBpyn6mX+9I5aFmcKegHGp+fQzhNG/vzRAXhyuRctraSwzr3
0fBnMW+qvoEDA6pR1/6Q+30G6uxiKXn4PT/btbOJhQeTDlV9CWFJfz/hhyiP
rzwMjx2Z2xpDeE9ViZ+lnJHZrVc6r5vHOVE66EE+P+HhR2O7dsBEY/9MPBSg
PGwa6Ag/2+QRxEOXzXE1smkN1uHNg3/hrdyBk4EQtqnFf3iagxfJ0SbnRkrm
kAV25s6MWmbJf1DL3yOZ9pcB8KZYs8MaSVjK8zBh7B8P2s77DrNKjfU08PAW
9eNFQXWV74Xtj3kIkPqhXP0KsL/1fbOiToP1hQtww2RL8OhYD99Ob16s5QVI
05uCBl8F43lIEKDNb4vKmq7Fc5khYH3TWnkeLyI/ZmlYsU+f51kuQBl3sNOi
0+G8vwiQ3/18rz2ewf6FGF35MsAVmh5FxRshjA7+dYZy5Vdv/D/PlSDzZ/Fa
RegJB4vHi3HDWtRHFYt9SQT8PMoCitOgA+xbFAsj2Rk+g0pyX90s5RtCWMq/
Rgc5aJ43AJ5/sw5KxesawRFutU1kKayE3fdf8neJsPt//wDWk9Iq
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
              3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBmIQ/YZ3n8FML2eH9DQQkHKA8eV3LdiXuk7KIfHwZe1U
R2eHmvs/bhm/lnLI4fy5IN0awS/ZKvr7tBmCf1u6JtHI1NnhPwjcl3LYeavr
b6q6s8N913jHWYVSDvKOH5PPHHVyEKmcVHI2RczhDAiYOEHoNaIOv2Nyj/77
5Qjnb9TLW8y4BMHXnbDgh2GZo4OJMRBcFofzp88EgkhpOB9sPosMnP9l38et
6WayDiyLJ1kx9jpC3KOo4BApvv0iwz0E/0niwmsm7E5wfjHIf3lODuWHt7nO
1FVwML92NNdkh5OD8rVHwQxzFBw2gNyn4wxxn48iPDzWCunwpa9TgvPB8jLK
cH7Db6uCcxoqEPE/Tg5T2lujLsuoQsJtOoJ/XNNq0unvjnA+OD4EHR1A3p15
UwnOh/kPxm9VYFc9YyIB8W8uVP1OEbh5MD44fo47wfko6eGYpAN6+gAAQh0C
+w==
              "], {{38.070299999999996`, 9.556249999999999}, {
              38.070299999999996`, 8.304689999999999}, {36.162499999999994`, 
              8.304689999999999}, {35.662499999999994`, 8.304689999999999}, {
              35.1609, 8.304689999999999}, {35.673399999999994`, 10.1391}, {
              36.80629999999999, 10.318799999999998`}, {37.18749999999999, 
              10.318799999999998`}, {37.7125, 10.318799999999998`}, {
              38.070299999999996`, 10.007799999999998`}, {38.070299999999996`,
               9.556249999999999}}}], 
            FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJ5IIaxWZDYzEOMzQDlM6CxB8ocYtgAY+YCmw==
             
             "], CompressedData["
1:eJxdlG1IU1EYxze1pDcTc27qRt5tUqK9bpSJwTPuubewSNHIEdU03BaEaWRo
0BuGWS0qxMotIc0PGgjT6E3DJYY5aNrLQqg+GNUHVwo1RFZRy3OP9xzowGH8
OLvPy//8n8MdrCq2xyoUCuXc3jO3Y+Z2zQPV7xdjIiSfaKoZjdOCzLungz9a
LFo4/TuveswvwnrT3DqmhXBP0WHPU8avq2zxY72MlxZ6m+09Iqzsb/PZd2lB
zDwe4+kSwZuUk+A8nQ4F/vittxpEaMiIzww0qwHqP4207BAhgFe3CnLHhyvN
iYyl/ArGy3D8SQHcePUxVuAFasofBZvFc1QDlwu+xpl/ChDFayIVNNffLjoU
I8KqsDHkuZhG4mfMc5YOdtcYb0bLRLg7G6oLAEfZMP6pRNGqp3x/c2SoYrGR
1J8tQnNjw96gNhNmsD6PBMr+rLymF+sYS3VOItJPqwGaZxfaWgIIPmTpuqOx
BnLuR+S3zAhlz4LZ9ouIfu/AS2S8E+upYty79kiHcoaHs7ivLiN0Tm5fG33H
E73eGeB2fs5bj4+H2mcPBfcfPdHnLk/0ucpRXr6/aGJjLePSRSmNJhsHfe8v
/bF7eaqPFL+P8ZprbZENzxlL/Y/wYJfq5uAMrusVD9gupuB8/BAPiTjfNgPR
JQ7Bz+lvg1s6jPAG+8vCWDqvYCzdRzWCTfkDxTcsjNG1c0mOSwbKsr5SvHIE
TlxPih6+lLePm0sRfL/jzRi1cjB4SpfrzEFQNxF5b3LpwKp+9FqRgGDQ5as3
d6SCGdcdi2AFnpcKDfFTmIfHJXnW6KoUyquxn0IqysSfKvo98W8yfPQltJrS
GMv5ZZb7L8bzqFSRenYh6n+pvyIEM74fD5yzKjK/BxCZ33Y18Ytj/vyGhtRx
Ac3Pg5bU149goOrktPs6B0lhy0vHAAIe69fPEX9/RsT/U3riL60AVuwHr4Gc
8wLVX/J/rUDv59e+yuG/9xhL+b8zlvItEMEoxTdQ3tY93KmI6CmT+eNIf88F
oveIjsx7lwCN+D0xp8PUMt96t0eAy1ZXoTIxjeRvkt+DVMqyHjJfwf+vTiH3
MSRQ/aX+loiUpXl0M5bfy6nzla6NT9Lh//f0H9IBWuw=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4uOaVpNOn/dwEKmcVHKWRcYBxpfftWBfqp+M
w8X8ePZzJz0cDIyBoFjGwU21lGnWAQTfFcrXh/J33ur6m7odIb+/VtYifYuH
Q8jbyx9nOMo47EPjJx6+rJ260cNB/ZPKy1maMg7zbHSuzFrm4ZCeBgLSEH6b
h8PB7n1NJsySDjz+66ekOng4nAGBNaIODCDwwh3Of7CPb47xLgR/TfftDIbt
7g5rhXT40u+Jwfk193/cMn4tjpMPUS/h4ND06PiM3e4OD1zjHWcVSjq84d1n
MNPIw+FJ4sJrJvoqDqtB6vcj+Bv18hYz3kHwszl/Lkh/jcmf0t4adXkOgg/2
xwMVh/sg9z9C8O1B9h9G8IU+OZ5Ps0Xw5R0/Jp8p9XA4fzXsjX60BsT+Gg8H
6Xlxmqc3IPiTQfbtQfA9QBHzHMFPCAlSX+Cp6fAfBNI9IHS9pkPb8vBTRiEI
Pph2R/BZFk+yYlT1cFiv+qR5Xq6mQ+1vq4JzEh4Om81/HEpZpeFwU7om0eiu
O9y9CiD3+iL44PSij+DPBAFFTP6r4q2iv7MRfFh4gt2ng+D3eL1iMfFE8ENK
VKb/v4DgHwClvxx3hx3BVhH/j0s7WFw7mmuS4O4Qoxohc05GChLf0e4OB0Dp
bbEknA9LfzA+OHkeE3OIEN9+kaHPHeKunSIOOaD4fIzgg+Or1gPOh+Wv/ohu
f8YN0g7o+Q8AmU6GWw==
             "]]}, 
           Thickness[0.01950838860710105], StripOnInput -> False]}, {
         ImageSize -> {68.34430884184307, 21.78494645080946}, 
          ImageSize -> {51.25823163138231, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {52., 17.}, 
          PlotRange -> {{0., 51.260000000000005`}, {0., 16.34}}, AspectRatio -> 
          Automatic}]},
       "LineLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.09], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.09], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{"Directive", "[", 
                RowBox[{
                  RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                  RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                  RowBox[{"Dashing", "[", "0.01`", "]"}], ",", 
                  InterpretationBox[
                   ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                   GrayLevel[0], Editable -> False, Selectable -> False]}], 
                "]"}], "}"}], ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.8, 0.9}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox[
      GraphicsBox[{
        Thickness[0.11025358324145534`], 
        StyleBox[{
          
          FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQBWIQXXP/xy3jbDmHmSAQqeIA4zOAwAMVhwPd+5pMmmXh
/JQ0IFgmA+dHq0bInJMRgvNf1D7OPv+GFc63SNK1Y3X4bi9cOank7BMFOF/9
k8rLWZoycP6bttxuI2kJB5mNYvOZHjBA3LNTxMEYBIo54XyIO4Xg/OC3lz/O
aJRw2BFsFfH/uBSczx8bcN/ouwKcvze/5u3Mp4oQ84QlHM6AgZKDwq4F+1Lf
iTlkgPw1TdlhBshcSxk433XN0eUMNxB8WPig82HhBwBkpIl6
            "], {{5.41094, 
            8.62656}, {5.41094, 8.20781}, {5.220310000000001, 
            7.2078099999999985`}, {4.8031299999999995`, 6.515629999999998}, {
            4.3734399999999996`, 5.8125}, {3.72969, 5.418749999999999}, {
            3.1937499999999996`, 5.418749999999999}, {2.58594, 
            5.418749999999999}, {2.1437500000000003`, 5.88438}, {
            2.1437500000000003`, 6.706250000000001}, {2.1437500000000003`, 
            7.421879999999999}, {2.5734399999999997`, 9.793750000000003}, {
            4.32656, 9.793750000000003}, {4.83906, 9.793750000000003}, {
            5.41094, 9.543750000000001}, {5.41094, 8.62656}}}]}, 
         Thickness[0.11025358324145534`], StripOnInput -> False]}, {
       ImageSize -> {19.662346201743457`, 35.400537982565375`}, 
        ImageSize -> {9.074929016189289, 16.338709838107096`}, 
        BaselinePosition -> Scaled[0.32439307852814453`], 
        ImageSize -> {10., 17.}, PlotRange -> {{0., 9.07}, {0., 16.34}}, 
        AspectRatio -> Automatic}], TraditionalForm], 
     FormBox[
      GraphicsBox[{
        Thickness[0.059808612440191394`], 
        StyleBox[{
          FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJ1IAaxQYAJSjNCxZjR2DA5fGoGm15c5tDCTGq5gVpu
AwBUHQK3
           "], CompressedData["
1:eJx11XtIU1EYAPD5mkS12ZabbOrm5p1sGT1mpmH1RZhZUkuDzAxLslUW/tPL
0uylEitLC52mqRVZYKGEWVZqhdkf9rT8QyKHBikqaJTZrGznHPddaHTgcvlx
zzmc7zvfOTcoNSM+zUMgELg5nlTH4+54bNEpK8pmacF6QXwkfLoOzkTFNu0s
0sJxz7bzCxYb0Ns2xodUxRrgtiRUZL6iBVO3Mmt70f8d98J76eUPBvDZaupZ
aOZtLXW0nxp0mNHR7orQrZbmk2F9M9D92X3pr4emu7j8qvbBLzPveYZb0jfB
U/OXzkA3rKmLKI8UoVm8Ehdnfa0zpdv1aBp/I+9GONnbbtWDNLNo/0tPCUyS
lqNn755ZcDE/N6kzSg/+9bJKd5sQhvL2WRY+9IPr3TV9CzyEUJBoWe/mIwfT
59h3izq9IFftzXVckkEHaXF/ljs9ROKptaNPybO9dj8fdzEN84EvmubR6Du1
Ljvatm5g2+/KCXRE6txlXjCJDvkaPFB2xg2O9Ix3G9f6Ap13sweaztciRh8l
70EftDM/zvm2cIn+r/yl6EzSz8L7DqmPwNkuVjdVNaeJZGhnvPnk/V6Kvp+w
JHGyXYI+TeIXitDfm0cbzF0zIYuuk/fG4c5Ra7UcTev0kxzHC0gDP6yXb6Rf
sR/Lj14Cm6bJ8o0pGkgi8T2SoZOJkxXoHTsd7YYCxKTufwSh08h7VdA/39Wg
InEXKKCH5LFaDedJnZgULM9KNcTUttUIIhRA0+WhhtekXkIVcI70q1P917T+
tqhwfSwOFduvet50H6RKNN1vlRLH0/4blCw+sZrleXYg9O+ZM1ZSwaHp+Wzg
2DpGAth56ubYPJd5v6Tr420i+xIUAOFRj+OLnzjH+7PvSRzLx4gSbo4NHO64
oGXzTSjYOsVayKP1IUPTfT0mQa8i+bP64vncRfIvlLH7SmKYqjcZ3gc0z1I/
NK2Dg4FoMxkfrkF/1AfUTl7TgH14sDVypR79e+yArbwwBE3P+V7eq1uyAyK+
6Fh+CzXsPovRgbarN0FwVgMvmu6fE87XsbznaKA3Ud741sahaf923ifIfVXC
wYFn96JLKzQwn6zvNAcWcn8/5X2IfB/m/Sgja7jUS4v7+e//4C9x+3zH
           "]], 
          FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJtIIaxWZDYzFjYDFA+A5FqiFFPDJsSc4hxD7XMp4X7
KTGHVP8CAN41Ass=
           "], CompressedData["
1:eJx11XtIFEEYAPAzpRBLrVy12Ms7z/Xce6ip+QipT6U0oTKVOqJMy0dlZdDr
KoVKUujSLDQ0DrOCSlK6Qkul7CFalmaS+UcEvd9a9iCETLuZ2Z2hpIFl+XG7
s/M9Zk69Ni85y1GhUDjYr432a4L9qihz2xOuN8LzBWtiTvRyUP6P428UKCO1
RrhlaT0QFucJTs6HfNZ9NlDPib6efPwWc3nxwZWPrhlgz7PhJ6F6T1ifN3Sw
s9wACXXt5xRmDu60NJVMLNNDsWqS0NXnDnx1mnj/oQ6sVfYxwxUq0T0qgBq/
nypQ4+eDBWhMtEVao1xhSe/RVaOa8X5X8Cq3p475PbLBDbrQMAhQYrIsdbC5
wQY0f5gA2m9+H044u4NNeF1YvdgffrR+bcy54g0vTV5XexUB1OmpydoaUaTO
xkOEIhRPKnMpmj/JC7Ikl0iWf8e3Dk9oiBi+nZkoQurgo6+VLzjwruhzXh8r
Agq3qpmDe22x9RvmidCcMtc0VsyM59/KQafkEsny+3XTDK45ox7Q83j5QNBe
5oFtjdyvC8wehxM/OjWIoGqpac0K5GApylcb+74tcMsZB6sO6tHzaTyMoXFS
R+LfyUvz6cj6HZT/Ne6nZUp4j2zRwUDRZkvIXiW8zjjVH5bHnP/NlpQ7l9mg
9vmxKVyaL0YJEajf1DqIR/3UxEv9I8IqwcQ/iJ4JXij+tSLcRP3YNgOCdbXT
HzoFUOP6bvanDkfzZWhhV9uVBVX1KlKvIi3U/vxg7gI1qc8hLQydvqjqTlDD
7587nltnB1DL8cmW+132GxRfkBHcVic9C3mnoib58aHG+Vw+i8Q/0whmtH8s
Smpc3yGe2gfVq5SHfU7tR2ZHGKU+4yF99dOFjiZmnJ8yZrI+aT4bT/ar1Sjt
OyV57q0RzqP4k6T4Pxph+u5j27szmXE99zNfz8sfrKpgXuHsWRzaoybzNjPj
/b+V+S6yu0CN+/e2HzXO99Hxlr8vW843Xn+H39/1cRGoM1F+vJlJ/Zlxms4K
tP6XUP+PCKTfItWwGO0PR3/Q9L9MURiYcX0nMYei8V1F348rK5yW/URFvj8s
SOtUQQ6692vI+VnoDpboRS3ZlzUwf3tMwX2rK9mHtRp6/nWj8yvflxrnJYgZ
79NR9Tjjfn81mRrv4zEXss5QX+ovKA9m5hGU36l6arx+M3MDii+fmZwXehKf
/xTarwo00jkYGfx0M0ojeR8Hf/3/XPrH9v+fP7Aw4BU=
           "]]}, 
         Thickness[0.059808612440191394`], StripOnInput -> False]}, {
       ImageSize -> {36.229602324616025`, 35.400537982565375`}, 
        ImageSize -> {16.72135491905355, 16.338709838107096`}, 
        BaselinePosition -> Scaled[0.32439307852814453`], 
        ImageSize -> {17., 17.}, PlotRange -> {{0., 16.72}, {0., 16.34}}, 
        AspectRatio -> Automatic}], TraditionalForm]},
   AxesOrigin->{0, 0.1},
   AxesStyle->Directive[
     GrayLevel[0], 15],
   BaseStyle->{FontFamily -> "Latin Modern R5oman", FontSize -> 16},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImageSize->{401.96212768554636`, Automatic},
   Method->{
    "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 1}, {0.1, 1}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{}, {{{
          Directive[
           PointSize[0.011000000000000001`], 
           AbsoluteThickness[1.6], FontFamily -> "Latin Modern R5oman", 
           FontSize -> 16, 
           RGBColor[1, 0.5, 0.5], 
           Dashing[{Small, Small}]], 
          Point[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAALUMc6+I2Gj89Jum/EfzvP5ABJZWO
/5Q/1y7KJAMT7T9vc68jc/KkP8lHuL5vj+o/FmbM/B5lrz+zGWejoGHoP16s
9Grl67Q/NpyP0oR85j+xJYNXOyW6P3AIz6s21eQ/BZ8RRJFevz8MUOa+mGLj
PysMUJjzS8I/bhkztwUd4j/VSJeOnujEPwEKAjAP/uA/f4XehEmFxz+4Yjer
SADgPyjCJXv0Ico/jLbMHzg+3j/S/mxxn77MP78rosxLrdw/fDu0Z0pbzz80
AlYNMUfbPxO8/a76+9A/dveTt0YG2j9nWiEqUErSP5BRb1e+5dg/vPhEpaWY
0z8nwSp8VN/XPxGXaCD75tQ/U9Cu8J3w1j9mNYybUDXWP6xvzjOjE9Y/u9Ov
FqaD1z/t2QmQuEXVPw9y05H70dg/pjHKwoSF1D9kEPcMUSDaP6jCaLjT0dM/
ua4aiKZu2z9GodzWkSnTPw5NPgP8vNw/7fDJGciL0j9j62F+UQveP8ZcXrKY
99E/uImF+aZZ3z+3zNQBPGzRPwaUVDr+U+A/ShLuEP7o0D8xY+b3KPvgP45z
I3g8bdA/WzJ4tVOi4T9FSRhZx/DPP4UBCnN+SeI/aMswlt0Tzz+w0JswqfDi
P2+qRTXJQs4/2p8t7tOX4z/aI2r4rXzNPwVvv6v+PuQ/ZckVO8PAzD8vPlFp
KebkPzerSuZRDsw/WQ3jJlSN5T8bF0yvsmTLP4TcdOR+NOY/gvj1JxnDyj+u
qwaiqdvmP0jtkwmPKMo/2XqYX9SC5z9ZJEHYppTJPwNKKh3/Keg/AsGhlf8G
yT8tGbzaKdHoP1kwWpVWf8g/WOhNmFR46T8+wmVehf3HP4K331V/H+o/e/Oa
EDGBxz+thnETqsbqPxCyjsgDCsc/11UD0dRt6z/CYP9FrpfGPwEllY7/FOw/
5bvLKuUpxj8s9CZMKrzsP/y9CA00wMU/VsO4CVVj7T825hJcT1rFP4GSSsd/
Cu4/yiHFAwb4xD+rYdyEqrHuPwViof8pmcQ/1jBuQtVY7z+lcxY1kD3EPwAA
AAAAAPA/+oM2MRDlwz/HJ43G
           "]]}}, {{
          Directive[
           PointSize[0.011000000000000001`], 
           AbsoluteThickness[1.6], FontFamily -> "Latin Modern R5oman", 
           FontSize -> 16, 
           RGBColor[1, 0.5, 0.5], 
           Dashing[{Small, Small}]]}, {}}, {{
          Directive[
           PointSize[0.011000000000000001`], 
           AbsoluteThickness[1.6], FontFamily -> "Latin Modern R5oman", 
           FontSize -> 16, 
           RGBColor[1, 0.5, 0.5], 
           Dashing[{Small, Small}]]}, {}}}, {{}, {}}}, {{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[1.6], 
            Dashing[0.05]], 
           Line[CompressedData["
1:eJwVlP8/03kAx12FSpepZUNK8iX0xcm39OX1yEp0UlRKiYRylSx1oq9WHFIR
47hWro50pcjDtbpTVO6zfM3aMGFGpmHz5i59scy5H56P5+P5DzwX7IvyC5+k
paW1dYL/ffTXZWfXuhpj4aB+gcFXgsPB747QC91AP1lvNn2IIOiQKWbs3YCO
7NQCvR6CHUfdrJPLt6NxG/umTR3B1g+eJlR/GGjqL16NPAKh05Y5cs5xsI2j
BRUgSG/emnF8UwLKcpLz5amDGLrdtGXVci7yTEflEStVKBs6GRN6kQs3e5Zz
gr0KJ9zMeBe7uEgyHbxZaKmCpv7ge0laFiY7+xbq0FTQGxk/86MyG/ZVqWwL
uRJWLNt7DwpysZt1LqAlXYnAzrPaC5h5ML8W9rlTNYAePXrHeU0+Dsbmnqov
70cxz0aabVuMawGTHt5+qYDGk6WuuVoGYd43cxSM99A5P9RxavQJ6Bkv5z5J
kGPNe9H+Kp0KXAoZSTVc2YNIbZOFeXiBfKuvIcXj3dg9dF1iSKoguCGY5q3q
QsjwypBdbAHo0gvaHbpdyPE1ynpkXYNDzcy8u9Yy9AoMeNKSOuy9VJQZLZZi
O6M9Yu2S17AKrOtz53RgtDuaLSWNmC9tJxX27fBfr204yeENDAc/DPNpbdi4
w8XAIU0EcU/9SNhwKxq2+0WNy8Wo+6FsPEclQVDn6KNSy2boJV9crJ4hQRKT
tS06vgVvLORLubYtKG9ntjGqJNDXy9atDm9GypYr/Grzt7hvc6CGutGE3hLl
R+apNtwJE7NCFWJs5knm+5S3YzT8s0+lpxi+LmE30phSPI7Km8m8LULwnjM6
/D2dWE2LGbVhiKDhVyhW+8hQubZk46OMNzDKpcVZqWVgKI9xFdPf4E8s0nB4
Xdgny3HVZAhh/Uz/Qej33egqufJLB0OI9tJD+vRP3fj68Z0kqKARjMgr4S4/
v0OTNbuwFY2YNx7fK1vXA+ZKsczuwWvc83cLHOvtwfMm1sHufxsQbxFxQZEo
h83AiqbQ9Q0wrwlvCnDohfvlzadT0uvh5WQ7d42oF/6Wk7NB6rA69tnlO5z3
qGzp0tJsqAM/3uhDooUCunEt4jOltYgbV+g5VCnwfOosaa1lLXT9k33CjvbB
I4LntSezBibRg4nTZvdjc4JV3CJaDdThFgrHF/2oNh1bkpFUjYWNDeqlRwZg
XHuc3aBTDeE4pvBmKjH8uC1zaeYreOtyXNLKlSgqepwYZTzR4uTgkSAVdpZd
dxTeF4DL0F5hq1HB48HZYrWHAL87+K6W3x3E4b/uv/Vqo7BudpjzbG8Cj6+y
DJykwC0J6uv2IchnbeJmxVKQbwrglfoSTBMIxAMxFH5K9pnkt4NAnVI8K/cY
hVdjrg3p+wg4Zi/jPx6m4K34dv/MOILfDIRGT4MpbHvKz5p2m8Bq1azO2PUU
8neVerbeIYj1PVHYzKIw8qlIfeceQdtdh/uO7hSyHW6FeD4kMHWNYQ+voSAp
vLQkqZwgdYwvjnSlEJgR8vcUEcEy88ip0XYUipYFxoqbCHZuVOaJbCiM1fnb
5UsIVvAHjjktonBD1/sqS0pQecBZ+MWCguy0857zfQQ015TgxHkU7I2/o/kp
Ceady2lVzKXA4du9XEAIEP8szduEgvk/ZjbPP0x8zNG4hM6kcCzNpD39E8Ef
pU7GcYYUqhYbpu0dJRBxlld20CnQa2ju9mMEynSdW+6zKYQfmDjOOIGW6GZF
oQGF/wDRhqJ9
            "]]}, 
          "Charting`Private`Tag$107565#1"]}}, {}}, {{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[1.6], 
            Dashing[0.01], 
            GrayLevel[0]], 
           Line[CompressedData["
1:eJwVlH0w1Hkcx+UseUx5TpdrI+chaUtqS+867qhYbMVVHhJixvWkppK7xoq4
LlaluuY2RA975U63dTihKYtyTQlpaXf72Wdr+VI5M/bY2/vjPe95feYz8/7v
tWTfIXa6qYmJSZQx//eRqhWnN69diBopOzTAQPBdsvyg4x0mAs6vPn7vX4Kk
rM9hszccfbkTtj7TBPFHmN7FzTshCanI8pok2P4pwr1Dm4b+B/4S+gjB66AY
JyXnGDxkeQWBbwnK+rdfPBZVAHt+9aYrdQTjt9/EbFhVjqL2sKyzKQQKa0dJ
/uxNPOALptktY6jj+Uiv+Nah5Pnxgx99xjAbEarvuvAQZ8o6DU0VozDPH5fk
Tv+FNSkOVuG2o9io7t0vNH+MsOIYh1PndDhAc19aiadoS7zD75mjw57x6yJn
IsTlRSOsn/JGkDKxPmX34U7QKhUxzjYj+DnW7XK9dxfk0dIwp4taqDrn86T3
X2DrDqsBE08tdrqIMzcvfwV+fXLc6UfDmJZlH5aSblwqMtAeRQ0j7muasymj
B0X0Mi5Xq8HW+OD5DG4v6i1Puh3O1+DlTvYhg7IPV2/Zrcvx0CDp/XS9wKsf
2sbyUx/b1ShyDd2RnfcW/prw6NYMNZrFru9chCJs+lZAy1ygxo8xpQ3P6YOo
0jOFNY0qqO7r/nHNfYfyba25HqkqRPNEHqxmMdIHnarKnVSIDU6r4LpKsSo1
OlbUpkRy4g/mDYnvMREdNVKdo8Rsw2NNCIuCr6Ukp5OhhNs1+5xlegp2Vobd
H9QKNOHLWQ5vCKwtQYUfaxTwbp33e+o2GZYx7bICEhQQC7LmOU7JkPp+m/Sq
iwIuB0rTg6/K8czDYiFzQI7FhjwVFaZA5RmRKtx4vxfHTJhRKSDbfGI79siR
55l5RlOohG11d0bHEjnoXelvdjFUkPJiBCqFDFuCfBdt7FXB0FPid+w3GUJO
tpbwOWoERvlfa8uWoSHP7VOhpwbdoTURCJEhx6CxZgg1EFcW3pqwlMEirpiV
dmQYzL87FpT2DsE9e6zQ0kELjmqok9wYgj7dU7P6qRZ36zdMJR0YwtLul/qA
gyMoraVLxplDeG2AGc9OB9o1701amyFEWnCCuc06yNjr3ZzEFCL7ipMnk0ZR
kp0xdqKOQrkLbZ3v7Cga5zYGVhRQ+JURG6K8Owb+Z+JB53gKYQ5paxwiCRq5
A3a5y43/95OGZSwCG8lDrzZ/CsqoXTxBLMEltSLS2shni1mm7HiCcxzmi198
KTybWfuybB+BRn+6tMXbuK+x3W+XQ/CnvMjDjE5hR0vDZcvbBHEpBWnXnSnc
3C2IGOATDJg/46idKExO1er59wh6St3rVhr5CqM6JeIPgiDh8LoOBwqiO+eX
FzUTMCPV88btKSRcTGk36yXIDD//6BtrCrUrEk72vTHuVb0SXbCiMPMizu+m
iGCxyRxziSWFCovIC6FSglUZXmVH51Kgvl+TmD9M0G7GTL1BoxC4cKU9W0dw
t0lg0JlR4DT4tS0hBH61c2vXGpn+4QufJ58InshDV3ebUjjKdReXTRHU6D3t
FxlZ6O/M3Wv0TtOHQX3GHAqOXfZfBc4Q9AtSpx6YUEjPsJ40GL3lvazFqDMK
/wFq0Gux
            "]]}, "Charting`Private`Tag$107630#1"]}}, {}}}, {
     DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {
        Graphics[{
          Thickness[0.11025358324145534`], 
          Style[{
            
            FilledCurve[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1,
               3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQBWIQXXP/xy3jbDmHmSAQqeIA4zOAwAMVhwPd+5pMmmXh
/JQ0IFgmA+dHq0bInJMRgvNf1D7OPv+GFc63SNK1Y3X4bi9cOank7BMFOF/9
k8rLWZoycP6bttxuI2kJB5mNYvOZHjBA3LNTxMEYBIo54XyIO4Xg/OC3lz/O
aJRw2BFsFfH/uBSczx8bcN/ouwKcvze/5u3Mp4oQ84QlHM6AgZKDwq4F+1Lf
iTlkgPw1TdlhBshcSxk433XN0eUMNxB8WPig82HhBwBkpIl6
              "], {{5.41094, 
              8.62656}, {5.41094, 8.20781}, {5.220310000000001, 
              7.2078099999999985`}, {4.8031299999999995`, 
              6.515629999999998}, {4.3734399999999996`, 5.8125}, {3.72969, 
              5.418749999999999}, {3.1937499999999996`, 5.418749999999999}, {
              2.58594, 5.418749999999999}, {2.1437500000000003`, 5.88438}, {
              2.1437500000000003`, 6.706250000000001}, {2.1437500000000003`, 
              7.421879999999999}, {2.5734399999999997`, 9.793750000000003}, {
              4.32656, 9.793750000000003}, {4.83906, 9.793750000000003}, {
              5.41094, 9.543750000000001}, {5.41094, 8.62656}}}]}, 
           Thickness[0.11025358324145534`]]}, {
         ImageSize -> {19.662346201743457`, 35.400537982565375`}, 
          ImageSize -> {9.074929016189289, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {10., 17.}, PlotRange -> {{0., 9.07}, {0., 16.34}}, 
          AspectRatio -> Automatic}], 
        Graphics[{
          Thickness[0.059808612440191394`], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGJ1IAaxQYAJSjNCxZjR2DA5fGoGm15c5tDCTGq5gVpu
AwBUHQK3
             "], CompressedData["
1:eJx11XtIU1EYAPD5mkS12ZabbOrm5p1sGT1mpmH1RZhZUkuDzAxLslUW/tPL
0uylEitLC52mqRVZYKGEWVZqhdkf9rT8QyKHBikqaJTZrGznHPddaHTgcvlx
zzmc7zvfOTcoNSM+zUMgELg5nlTH4+54bNEpK8pmacF6QXwkfLoOzkTFNu0s
0sJxz7bzCxYb0Ns2xodUxRrgtiRUZL6iBVO3Mmt70f8d98J76eUPBvDZaupZ
aOZtLXW0nxp0mNHR7orQrZbmk2F9M9D92X3pr4emu7j8qvbBLzPveYZb0jfB
U/OXzkA3rKmLKI8UoVm8Ehdnfa0zpdv1aBp/I+9GONnbbtWDNLNo/0tPCUyS
lqNn755ZcDE/N6kzSg/+9bJKd5sQhvL2WRY+9IPr3TV9CzyEUJBoWe/mIwfT
59h3izq9IFftzXVckkEHaXF/ljs9ROKptaNPybO9dj8fdzEN84EvmubR6Du1
Ljvatm5g2+/KCXRE6txlXjCJDvkaPFB2xg2O9Ix3G9f6Ap13sweaztciRh8l
70EftDM/zvm2cIn+r/yl6EzSz8L7DqmPwNkuVjdVNaeJZGhnvPnk/V6Kvp+w
JHGyXYI+TeIXitDfm0cbzF0zIYuuk/fG4c5Ra7UcTev0kxzHC0gDP6yXb6Rf
sR/Lj14Cm6bJ8o0pGkgi8T2SoZOJkxXoHTsd7YYCxKTufwSh08h7VdA/39Wg
InEXKKCH5LFaDedJnZgULM9KNcTUttUIIhRA0+WhhtekXkIVcI70q1P917T+
tqhwfSwOFduvet50H6RKNN1vlRLH0/4blCw+sZrleXYg9O+ZM1ZSwaHp+Wzg
2DpGAth56ubYPJd5v6Tr420i+xIUAOFRj+OLnzjH+7PvSRzLx4gSbo4NHO64
oGXzTSjYOsVayKP1IUPTfT0mQa8i+bP64vncRfIvlLH7SmKYqjcZ3gc0z1I/
NK2Dg4FoMxkfrkF/1AfUTl7TgH14sDVypR79e+yArbwwBE3P+V7eq1uyAyK+
6Fh+CzXsPovRgbarN0FwVgMvmu6fE87XsbznaKA3Ud741sahaf923ifIfVXC
wYFn96JLKzQwn6zvNAcWcn8/5X2IfB/m/Sgja7jUS4v7+e//4C9x+3zH
             "]], 
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGJtIIaxWZDYzFjYDFA+A5FqiFFPDJsSc4hxD7XMp4X7
KTGHVP8CAN41Ass=
             "], CompressedData["
1:eJx11XtIFEEYAPAzpRBLrVy12Ms7z/Xce6ip+QipT6U0oTKVOqJMy0dlZdDr
KoVKUujSLDQ0DrOCSlK6Qkul7CFalmaS+UcEvd9a9iCETLuZ2Z2hpIFl+XG7
s/M9Zk69Ni85y1GhUDjYr432a4L9qihz2xOuN8LzBWtiTvRyUP6P428UKCO1
RrhlaT0QFucJTs6HfNZ9NlDPib6efPwWc3nxwZWPrhlgz7PhJ6F6T1ifN3Sw
s9wACXXt5xRmDu60NJVMLNNDsWqS0NXnDnx1mnj/oQ6sVfYxwxUq0T0qgBq/
nypQ4+eDBWhMtEVao1xhSe/RVaOa8X5X8Cq3p475PbLBDbrQMAhQYrIsdbC5
wQY0f5gA2m9+H044u4NNeF1YvdgffrR+bcy54g0vTV5XexUB1OmpydoaUaTO
xkOEIhRPKnMpmj/JC7Ikl0iWf8e3Dk9oiBi+nZkoQurgo6+VLzjwruhzXh8r
Agq3qpmDe22x9RvmidCcMtc0VsyM59/KQafkEsny+3XTDK45ox7Q83j5QNBe
5oFtjdyvC8wehxM/OjWIoGqpac0K5GApylcb+74tcMsZB6sO6tHzaTyMoXFS
R+LfyUvz6cj6HZT/Ne6nZUp4j2zRwUDRZkvIXiW8zjjVH5bHnP/NlpQ7l9mg
9vmxKVyaL0YJEajf1DqIR/3UxEv9I8IqwcQ/iJ4JXij+tSLcRP3YNgOCdbXT
HzoFUOP6bvanDkfzZWhhV9uVBVX1KlKvIi3U/vxg7gI1qc8hLQydvqjqTlDD
7587nltnB1DL8cmW+132GxRfkBHcVic9C3mnoib58aHG+Vw+i8Q/0whmtH8s
Smpc3yGe2gfVq5SHfU7tR2ZHGKU+4yF99dOFjiZmnJ8yZrI+aT4bT/ar1Sjt
OyV57q0RzqP4k6T4Pxph+u5j27szmXE99zNfz8sfrKpgXuHsWRzaoybzNjPj
/b+V+S6yu0CN+/e2HzXO99Hxlr8vW843Xn+H39/1cRGoM1F+vJlJ/Zlxms4K
tP6XUP+PCKTfItWwGO0PR3/Q9L9MURiYcX0nMYei8V1F348rK5yW/URFvj8s
SOtUQQ6692vI+VnoDpboRS3ZlzUwf3tMwX2rK9mHtRp6/nWj8yvflxrnJYgZ
79NR9Tjjfn81mRrv4zEXss5QX+ovKA9m5hGU36l6arx+M3MDii+fmZwXehKf
/xTarwo00jkYGfx0M0ojeR8Hf/3/XPrH9v+fP7Aw4BU=
             "]]}, 
           Thickness[0.059808612440191394`]]}, {
         ImageSize -> {36.229602324616025`, 35.400537982565375`}, 
          ImageSize -> {16.72135491905355, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {17., 17.}, PlotRange -> {{0., 16.72}, {0., 16.34}}, 
          AspectRatio -> Automatic}]}, AxesOrigin -> {0, 0.1}, AxesStyle -> 
      Directive[
        GrayLevel[0], 15], 
      BaseStyle -> {FontFamily -> "Latin Modern R5oman", FontSize -> 16}, 
      DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {{0, 1}, {0.1, 1}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{0, 0}, {0, 0}}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      Unevaluated[
       Unevaluated[
        LineLegend[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           Dashing[0.01], 
           GrayLevel[0]]}, {
          Graphics[{
            Thickness[0.01950838860710105], 
            Style[{
              
              FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
                3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0,
                1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
               3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIzIGYC4tLD21xnyio6dNp47koLUnCA8WeCQKeCw+kz
QPBGAc53ntAslHYLwTcGgcUIPlj/XAUH4cpJJWdTFBxWfHtZcWaCgoPytUfB
DD4KDr0R3f6MH+QcdgRbRfxXl3QIfnv544xGCYdWBXbVM1NEHaJVI2TO7RGG
8+1LHGtPx/DC+V/2fdyaPo0FYu9lCTjffc3R5Qwz5OH8cE6xduN+BQeNTyov
Z3WyOvicYLedvVUFaq+AQ0b+h9aTV9Qh/ONCDuevhr3Rj9Z0ONi9r8nEWdzh
z7fSB3M2ajnU3P9xy/i0NJwP9leLApzPAAIbFB2aef3XT2nVgPMbWY72G4qr
wfk7HJoeHa9QhYaPokPgLemaxE8qcH7Npw0B2bcQ/J9vXx+wXKwCDW8EHxIf
CD7YfAMlOD89DQjMlBwaflsVnFuh4rBWSIcv3U8J6h5VhwhQuJxXdpg+gb/K
TFsbzpeYeoUzI0nbwQMcjoT54lC+CSgeihHy3aB05KTs0AIKD1VtuH8MtFYK
X1DRhMTTCQWHAJD/J2nB0wNMfwwo/mOk4fx+kLyAIJzvtdX/eHLbT/uEkCD1
BZpqcD4svmF8WPp6Ufs4+/wbdog7jUUczoDDTwjOjwKnNzE4H0wLSzk8cI13
nHVR1MEV5N4bMtB0IwEJzzoFhwOgdLJYGp5f7oPUKyLyDyw/AQBKvF6I
               "]], 
              
              FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 
                4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{15.6359, 8.57813}, {15.6359, 9.71094}, {
                14.896899999999997`, 10.5563}, {13.812499999999998`, 
                10.5563}, {12.239099999999999`, 10.5563}, {10.6891, 
                8.840629999999999}, {10.6891, 7.159379999999999}, {10.6891, 
                6.02656}, {11.4281, 5.1812499999999995`}, {
                12.512499999999998`, 5.1812499999999995`}, {
                14.098399999999998`, 5.1812499999999995`}, {15.6359, 
                6.8968799999999995`}, {15.6359, 8.57813}}, CompressedData["
1:eJxTTMoPSmViYGAQBmIQfQYE1ug63NaUXfOfWckBxg/nFGs35leE8HV0HUQq
J5WcZZF10NdaKXzBRcchRjVC5pyMlMMW8x+HUry0HWru/7hl/FrMoebThoDs
X5pQc0QhNA+Cf+Fq2Bv92+pw/oyZQPBTzaFVgV31zBRxOB9inhScD7FP1uFN
8VbR393qDuWHt7nO/Kvg0MBytN/QXMNhrZAOX7qekkNCSJD6Ak9NB9+LE2P+
Mas4yCx/4aE3X8vh59vXBywXq0DMm6kN54P9c0QHzof5PwLk//XKDujhAwAG
zpLN
                "]}], 
              FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGI5IIaxWZDYzFRmM0D5DDQynxK76Ok2AEKmApk=
               
               "], CompressedData["
1:eJyNlHtI01EUx+ejRFMr25zNqZvb0M2w/R6zsoxjkk/IMKORvczHrEiNDDKs
SFMxxR5Y2hQxFTTSLFAki6WF1PJRovhHipoJvTTSJMwi2/3deX/QXx24XD78
7u+ex/ecKz+aEZdiJxAIbCxrr2XZWtYl++6rVEQQCLNvZPXZS2GZ42cGZytC
paCayqvuCw4CLWOx01JwiW0pS/HnOSRb36hz4dk5XHXG1ikIfDpqTCm7rP8v
6qDFbYOr4YIndJ732mxo1YEMfb8vhvpxk2tVmA56kTWJ4DYyM0u44trqc0H3
eG7dtPAs+RyLzz3iWYAMxIQTVHppf44HZLWJfvVUs9b8JOQ+vznlJ2ORBBo/
RgYuvWPhssxB1Tskxd9P6CDsWp5barCcsGJ4co+gypcw58dJCZlNxSNpAh2U
FebvH5SqcH08WMJc/scZwg3I3wANyQdHw+3OKmGj5u66N/E0ZI8vvGW2Kqx5
MDjfEg10FTTse7WDwefqNeA/42LSRjFwJD7Or8bMc1Wt4tHvDzxfRoGoAuAp
qrfy//lhYHqdTQmN/TsH4D2HBkOqxVYGwMVfwZn9kTRM6MXtA4IAnJ+EhrSM
b/nmeQ3EDlw/8Oc9BfaOV3ySvmrg+4PdJ4zlFHjcHHJMm9SAGO25FDxAfkZ5
5s6n8yytPqTu0Wrw/UaeY146hFR281yO9EigCXNhHaIhZ87ieFFNmKv/E57b
IXfyRYUakpAOehrXz6AmekQjP3vVWGejFkr1xbE2a8Rgfr6j+VipFsKbuhsE
enfCWDee502zbYYfIsL+qN8+CbH+XVpr/wrBE8U9wTOnh5AizOmxjbL6EwEX
dgwFzWiexkQ43iEKlpBd9Cb1x/3jg3X7QUEK2sNluH4rrPr2yvC8+y2znDAa
Z2ZQDsXRn+3ZRBpG1F5NS3m+uN6VNJ4nVkH65+fMl84tdUoo3ZOlLF/NEuby
KOIZzz8LSjRP0wrCESi/BV/CRduiOlJr5bAdvS8hLIzvPBxqXOsNq9D7sshA
IZpX1hN6UH3HGCjh9JHAVOKdYfY1AxPo/Kn1hDk9bnkQ5vTMdMf9EMiSenPz
3MnzAVnobNKojvDy+zhdcLKYfuwJ/76ffwG47DKw
               "]], 
              
              FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
                 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
                1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
                 3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBmIQfUO6JtFoqrVDehoISDnA+PK7FuxLXSflcKRtefip
JmuHmvs/bhm/lnK4LvTJ8XwZgv88S/vb9FwEf4v5j0MpWdYO/0HgvpRDyVbR
36f9rB3uu8Y7ziqUcrBvenR8RreVg0jlpJKzKWIOM0Eg09LhDAisEXX4svNW
19+vFnB+cuwdN2YPBD9GwfFj8htzBxNjILgsDudPB5kTKQ3ng81nkYHzv+z7
uDXdTNaBy021lEnKAuIeRQWHjXp5ixn3IPgnDzutzeSzhPPB/rtr6VB+eJvr
TF0Fh/w13bczCqwclK89CmaYo+CQAHJfhDXEfT6K8PBYK6TDl75OCc4Hy8so
w/kNv60KzmmoOMwAufunlcOU9taoyzKqkHDTR/D7g0tUpr+3gPMPgeJDyRwS
bjeV4HyY/2D8VgV21TMmEhD/3oKq3ykCNw/GB8dPnxWcj5Iejkk6oKcPAMEJ
Ahw=
                "], {{27.0703, 9.556249999999999}, {27.0703, 
                8.304689999999999}, {25.162499999999998`, 
                8.304689999999999}, {24.662499999999998`, 
                8.304689999999999}, {24.160899999999994`, 
                8.304689999999999}, {24.673399999999997`, 10.1391}, {
                25.806299999999993`, 10.318799999999998`}, {
                26.187499999999996`, 10.318799999999998`}, {
                26.712500000000002`, 10.318799999999998`}, {27.0703, 
                10.007799999999998`}, {27.0703, 9.556249999999999}}}], 
              
              FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
                3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0,
                1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
               3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxVkw1IE2EYx6eCNqgJ6i4rl7vdrbTSwmmU3t0e+w4UUymXmGK1zSIyUlFL
K5ISnaFFfqwkUguTNIUoSmoZFojfYkZpoIFBokJJiGG07r13u5ceeDl+vHfv
Pf///3np49lJZi+FQuEhrt3i8hRX8/cD4c4yAJOSKjW0M+DmxPF1RZnnWZhb
5dhmTwW4XXotdTRID1aLWCrC7643p/Q2GmU2o33KCNOZDR8j21nMNQIUTi6N
G2IYCLyXHtp3RYDe7l1tpy6xMOa3EDvkLcjf96Oq4GWO6/Hh76oJFy9Hnxv8
xIFFKhbiRm6m/X3KgQLVFANOVJc5mAjVtDq9GFhd/UGZlcTB6+yieXs1LbPv
sUOTEfmEU5D+DBpyn6mX+9I5aFmcKegHGp+fQzhNG/vzRAXhyuRctraSwzr3
0fBnMW+qvoEDA6pR1/6Q+30G6uxiKXn4PT/btbOJhQeTDlV9CWFJfz/hhyiP
rzwMjx2Z2xpDeE9ViZ+lnJHZrVc6r5vHOVE66EE+P+HhR2O7dsBEY/9MPBSg
PGwa6Ag/2+QRxEOXzXE1smkN1uHNg3/hrdyBk4EQtqnFf3iagxfJ0SbnRkrm
kAV25s6MWmbJf1DL3yOZ9pcB8KZYs8MaSVjK8zBh7B8P2s77DrNKjfU08PAW
9eNFQXWV74Xtj3kIkPqhXP0KsL/1fbOiToP1hQtww2RL8OhYD99Ob16s5QVI
05uCBl8F43lIEKDNb4vKmq7Fc5khYH3TWnkeLyI/ZmlYsU+f51kuQBl3sNOi
0+G8vwiQ3/18rz2ewf6FGF35MsAVmh5FxRshjA7+dYZy5Vdv/D/PlSDzZ/Fa
RegJB4vHi3HDWtRHFYt9SQT8PMoCitOgA+xbFAsj2Rk+g0pyX90s5RtCWMq/
Rgc5aJ43AJ5/sw5KxesawRFutU1kKayE3fdf8neJsPt//wDWk9Iq
               "]], 
              
              FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
                 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
                1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
                 3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBmIQ/YZ3n8FML2eH9DQQkHKA8eV3LdiXuk7KIfHwZe1U
R2eHmvs/bhm/lnLI4fy5IN0awS/ZKvr7tBmCf1u6JtHI1NnhPwjcl3LYeavr
b6q6s8N913jHWYVSDvKOH5PPHHVyEKmcVHI2RczhDAiYOEHoNaIOv2Nyj/77
5Qjnb9TLW8y4BMHXnbDgh2GZo4OJMRBcFofzp88EgkhpOB9sPosMnP9l38et
6WayDiyLJ1kx9jpC3KOo4BApvv0iwz0E/0niwmsm7E5wfjHIf3lODuWHt7nO
1FVwML92NNdkh5OD8rVHwQxzFBw2gNyn4wxxn48iPDzWCunwpa9TgvPB8jLK
cH7Db6uCcxoqEPE/Tg5T2lujLsuoQsJtOoJ/XNNq0unvjnA+OD4EHR1A3p15
UwnOh/kPxm9VYFc9YyIB8W8uVP1OEbh5MD44fo47wfko6eGYpAN6+gAAQh0C
+w==
                "], {{38.070299999999996`, 9.556249999999999}, {
                38.070299999999996`, 8.304689999999999}, {36.162499999999994`,
                 8.304689999999999}, {35.662499999999994`, 
                8.304689999999999}, {35.1609, 8.304689999999999}, {
                35.673399999999994`, 10.1391}, {36.80629999999999, 
                10.318799999999998`}, {37.18749999999999, 
                10.318799999999998`}, {37.7125, 10.318799999999998`}, {
                38.070299999999996`, 10.007799999999998`}, {
                38.070299999999996`, 9.556249999999999}}}], 
              FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGJ5IIaxWZDYzEOMzQDlM6CxB8ocYtgAY+YCmw==
               
               "], CompressedData["
1:eJxdlG1IU1EYxze1pDcTc27qRt5tUqK9bpSJwTPuubewSNHIEdU03BaEaWRo
0BuGWS0qxMotIc0PGgjT6E3DJYY5aNrLQqg+GNUHVwo1RFZRy3OP9xzowGH8
OLvPy//8n8MdrCq2xyoUCuXc3jO3Y+Z2zQPV7xdjIiSfaKoZjdOCzLungz9a
LFo4/TuveswvwnrT3DqmhXBP0WHPU8avq2zxY72MlxZ6m+09Iqzsb/PZd2lB
zDwe4+kSwZuUk+A8nQ4F/vittxpEaMiIzww0qwHqP4207BAhgFe3CnLHhyvN
iYyl/ArGy3D8SQHcePUxVuAFasofBZvFc1QDlwu+xpl/ChDFayIVNNffLjoU
I8KqsDHkuZhG4mfMc5YOdtcYb0bLRLg7G6oLAEfZMP6pRNGqp3x/c2SoYrGR
1J8tQnNjw96gNhNmsD6PBMr+rLymF+sYS3VOItJPqwGaZxfaWgIIPmTpuqOx
BnLuR+S3zAhlz4LZ9ouIfu/AS2S8E+upYty79kiHcoaHs7ivLiN0Tm5fG33H
E73eGeB2fs5bj4+H2mcPBfcfPdHnLk/0ucpRXr6/aGJjLePSRSmNJhsHfe8v
/bF7eaqPFL+P8ZprbZENzxlL/Y/wYJfq5uAMrusVD9gupuB8/BAPiTjfNgPR
JQ7Bz+lvg1s6jPAG+8vCWDqvYCzdRzWCTfkDxTcsjNG1c0mOSwbKsr5SvHIE
TlxPih6+lLePm0sRfL/jzRi1cjB4SpfrzEFQNxF5b3LpwKp+9FqRgGDQ5as3
d6SCGdcdi2AFnpcKDfFTmIfHJXnW6KoUyquxn0IqysSfKvo98W8yfPQltJrS
GMv5ZZb7L8bzqFSRenYh6n+pvyIEM74fD5yzKjK/BxCZ33Y18Ytj/vyGhtRx
Ac3Pg5bU149goOrktPs6B0lhy0vHAAIe69fPEX9/RsT/U3riL60AVuwHr4Gc
8wLVX/J/rUDv59e+yuG/9xhL+b8zlvItEMEoxTdQ3tY93KmI6CmT+eNIf88F
oveIjsx7lwCN+D0xp8PUMt96t0eAy1ZXoTIxjeRvkt+DVMqyHjJfwf+vTiH3
MSRQ/aX+loiUpXl0M5bfy6nzla6NT9Lh//f0H9IBWuw=
               "]], 
              
              FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
                3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0,
                1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
               0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 
               3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYC4uOaVpNOn/dwEKmcVHKWRcYBxpfftWBfqp+M
w8X8ePZzJz0cDIyBoFjGwU21lGnWAQTfFcrXh/J33ur6m7odIb+/VtYifYuH
Q8jbyx9nOMo47EPjJx6+rJ260cNB/ZPKy1maMg7zbHSuzFrm4ZCeBgLSEH6b
h8PB7n1NJsySDjz+66ekOng4nAGBNaIODCDwwh3Of7CPb47xLgR/TfftDIbt
7g5rhXT40u+Jwfk193/cMn4tjpMPUS/h4ND06PiM3e4OD1zjHWcVSjq84d1n
MNPIw+FJ4sJrJvoqDqtB6vcj+Bv18hYz3kHwszl/Lkh/jcmf0t4adXkOgg/2
xwMVh/sg9z9C8O1B9h9G8IU+OZ5Ps0Xw5R0/Jp8p9XA4fzXsjX60BsT+Gg8H
6Xlxmqc3IPiTQfbtQfA9QBHzHMFPCAlSX+Cp6fAfBNI9IHS9pkPb8vBTRiEI
Pph2R/BZFk+yYlT1cFiv+qR5Xq6mQ+1vq4JzEh4Om81/HEpZpeFwU7om0eiu
O9y9CiD3+iL44PSij+DPBAFFTP6r4q2iv7MRfFh4gt2ng+D3eL1iMfFE8ENK
VKb/v4DgHwClvxx3hx3BVhH/j0s7WFw7mmuS4O4Qoxohc05GChLf0e4OB0Dp
bbEknA9LfzA+OHkeE3OIEN9+kaHPHeKunSIOOaD4fIzgg+Or1gPOh+Wv/ohu
f8YN0g7o+Q8AmU6GWw==
               "]]}, 
             Thickness[0.01950838860710105]]}, {
           ImageSize -> {68.34430884184307, 21.78494645080946}, 
            ImageSize -> {51.25823163138231, 16.338709838107096`}, 
            BaselinePosition -> Scaled[0.32439307852814453`], 
            ImageSize -> {52., 17.}, 
            PlotRange -> {{0., 51.260000000000005`}, {0., 16.34}}, 
            AspectRatio -> Automatic}]}, LegendMarkers -> None, 
         LabelStyle -> {}, LegendLayout -> "Column"]]]], {0.8, 0.9}, 
     Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.815838602655942*^9, 3.81583862296384*^9}, {
   3.815838812259623*^9, 3.815838843126976*^9}, 3.81583893542752*^9, {
   3.815838986553508*^9, 3.815839046763537*^9}, 3.815839138948922*^9, {
   3.815839180769292*^9, 3.815839192574189*^9}, {3.815839265489134*^9, 
   3.815839290318755*^9}, {3.81583957383573*^9, 3.815839621119483*^9}, {
   3.815839703073081*^9, 3.815839742138103*^9}, {3.815839885267148*^9, 
   3.8158400160905247`*^9}, 3.815840086137391*^9, {3.815840133831428*^9, 
   3.815840138064336*^9}, {3.81584017763275*^9, 3.815840235977715*^9}, 
   3.8158402763760967`*^9, 3.8158403171002483`*^9, {3.815840457106532*^9, 
   3.815840539420596*^9}, 3.815840727622211*^9, {3.81584076661302*^9, 
   3.815840783431396*^9}, 3.815840821923195*^9, 3.8158410721818457`*^9, 
   3.815924944149295*^9},
 CellLabel->
  "Out[310]=",ExpressionUUID->"d1e5473f-3031-4a73-81d6-8312104f63d6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Figure 3", "Subsubsection"]], "Subsubsection",
 CellChangeTimes->{{3.764503967409807*^9, 3.764503988879242*^9}, {
  3.7645040294725943`*^9, 3.764504051214176*^9}, {3.779636739651238*^9, 
  3.7796367952814713`*^9}, {3.815967796527981*^9, 
  3.815967797895602*^9}},ExpressionUUID->"adbae081-fde5-43a8-a65d-\
89b678ca22ea"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DD", "[", "E_", "]"}], ":=", " ", 
    RowBox[{"1", "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"(", 
           RowBox[{"E", "-", 
            RowBox[{"Floor", "[", "E", "]"}]}], ")"}]}], ")"}], 
        SuperscriptBox[
         RowBox[{"(", 
          SqrtBox["\[Eta]"], ")"}], 
         RowBox[{"Floor", "[", "E", "]"}]]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"E", "-", 
          RowBox[{"Floor", "[", "E", "]"}]}], ")"}], 
        SuperscriptBox[
         RowBox[{"(", 
          SqrtBox["\[Eta]"], ")"}], 
         RowBox[{"Ceiling", "[", "E", "]"}]]}]}], ")"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"sine", " ", "distance"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"<<", "MaTeX`"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"DD", "[", "0.06", "]"}], ",", 
     RowBox[{"DD", "[", "0.2", "]"}], ",", 
     RowBox[{"DD", "[", "0.5", "]"}], ",", 
     RowBox[{"DD", "[", "1", "]"}], ",", 
     RowBox[{"DD", "[", "2.1", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Eta]", ",", "0.01", ",", "1"}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Dashing", "[", "0.01", "]"}], ",", 
      RowBox[{"Dashing", "[", "0.03", "]"}], ",", 
      RowBox[{"Dashing", "[", "0.05", "]"}], ",", 
      RowBox[{"Dashing", "[", "0.1", "]"}], ",", "Black"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"MaTeX", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Magnification", "\[Rule]", 
          RowBox[{"26", "/", "12"}]}]}], "]"}], "&"}], ")"}], "/@", 
     RowBox[{"{", 
      RowBox[{"\"\<\\eta\>\"", ",", "\"\<f(\\eta, E)\>\""}], "}"}]}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"LineLegend", "[", 
       RowBox[{"Automatic", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<E=0.06\>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", 
             RowBox[{"20", "/", "12"}]}]}], "]"}], ",", 
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<E=0.2\>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", 
             RowBox[{"20", "/", "12"}]}]}], "]"}], ",", 
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<E=0.5\>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", 
             RowBox[{"20", "/", "12"}]}]}], "]"}], ",", 
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<E=1\>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", 
             RowBox[{"20", "/", "12"}]}]}], "]"}], ",", 
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<E=2.1\>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", 
             RowBox[{"20", "/", "12"}]}]}], "]"}]}], "}"}], ",", 
        RowBox[{"Spacings", "\[Rule]", "0.01"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.81", ",", "0.715"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Latin Modern Roman\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "16"}]}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "20"}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.749675977852097*^9, 3.749676015551046*^9}, {
  3.764413321884667*^9, 3.764413322424335*^9}, {3.776700100296048*^9, 
  3.776700128052847*^9}, {3.815833723527996*^9, 3.815833805778384*^9}, {
  3.815833840987132*^9, 3.8158338412405787`*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"210eae37-96cf-428b-a18a-46e09146ad2e"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        Opacity[1.], Dashing[0.01], LineBox[CompressedData["
1:eJwV0Hk41AkYB/Df48iyFeWstkx00CGRaKv5Tp7oLiXayiJR42hMsVNhzRCG
LVc5yjiGmGlmZGdro7sRLeUuhiGacqboVE9l2N/88T7v83m+z/M+7/vO9wvd
E6BBEIQ3Wep+T79X1RsRhzS9QfPeEgmUW29kG82OBwWXk3RzJNBK4K50uRWP
tKlT9nqlSLB1fGmA4GsC3CTBOeyTEsiHwuvp4UlgLn/BTd0mwWjlFN7IsRSk
4Zz9jW9iGPxqnBtpmwG3JAZzOl2Mon0TQ4acDFBGiSlZPmLY/zHoUNqUARon
RLV8nxie0ltNzxmZkDLL8pNdxchd5K1JvZoFaXfrWo1FYlgbCoOIJZdAiTp5
IXpQBOe3TmviLfNBqdhUTgkTwSOm/WTT6XxIkxoFOcEi0E1Y5bOayVybv9rc
X4Rk2nX7sqgCSKs9zmzyECHkiUn2myA+mHSndQZOIpTPS083qi5Ec5jvgO/k
FWytiU84wioG09T+MSXjCsLMQpl6XSLIjpWN/NwihO/WG/nummJQsm0cr9YJ
sT3qR33uUjFktAzhnv+EWKDkWq+IEoNPGZaL7gghF/Jfuc8l/2x+LiRRIIST
49O9eT6l4Lea105ECTHh4bDGtq8MbpeXjl9cJkT1YxUh+fIPKB+ytUwzBaBZ
mM/kDpRDKXnuvzyxBPUfs6mxG+7ifXr76swzxehu/1LM5ssg0zux+3XJZXid
2HGzwaMK/LKeyJqaIrjntLxjTTyCm9Wi+4fHCxHpVG1y6HQt3jMqTNlbCiE5
71fXaV0HIrV7eWQ6H1MPh4ZmljZAqTXxILarAGHKVp7HjGbIAh3drgnz4T9S
42p1tAX8IcWLR0fywHA4EThH8BS+9jvqN7jmIurgxz3yyWeQ2U3225vx4Lo5
qZHq3gZlXKnu8W+XYM1sr6xJlcP3PlXn/dhFGLB+RJoNtoOj3bMkoC8b+hXy
q0mLFeB8Shl78yYLM+VcwcPYTlAUlby0/kw8vbNrpai9C5yjCi3mcAbEzxvt
pcbdoMyjhcRrZyChy1IVzegB/13VisczLyDC2JbKkL4Af+1j/bFV52F8VpSo
zVJCVlA8XOGTjtDvJW2O819COR5zqjMqDZ460d7fZS9B+9faYfWBVECz8gmF
8QrElF/ip/OTkeCnT8wz6wXx8Binfuws9vusOS4pJ+2t2aFg/AWbbY2Pcv36
QGTqTa1uSERqK9VznmY/iPDGgoydXOysvP03i98PWgOrJux5PPTzCt/abRsA
kTjH+bZbHH438Q9gDw+Q94vYzX2xuBqdXrkiexCyKhuewicGSXE5+5lOQyCG
7wpdPrFRNVJ2mysfAkenJ0K5/k9MuthMasS+BkGrLT+2LwI1a5PY0y2GQbzv
N6ZKTiKdsqv3zybSmheSVY3huEWnGFSffgNi2qnvOronwNjZcCrH7C2IDzbS
kc8MLLTsr26tJt3HniE+HQh6Zsf2goARct7crN1B/tANbs+jaY6CCAo+zNP0
QemKDU9dykj/xAo0idiLrvQE564d70A4zSIE0S7YaLS77bIbaabzdXsrF5Rm
zaGHuJPmvFz/qGUjonnSZNVvpMfD2z8t2AiLks4Oc3/SsqJp7DpnBN60CfWP
IO2lYbRjFg1fe+S8EYF6vuoHN9QBvocKbcpFpG1pm7OrVqG2N7gyupT00CzL
MtNVyBkiBvWvke7I5Hx8YAfqxyV2dvdISxX32wxsEa/NrmU9I21g06ZHX4hR
7paDkJP2Pb5n9owF8NQzGtVRkE5b3eB02wJW+iLDSz3q/YKuF02loN7smfed
16QJiulef2M48PI+nHmrvu91pF/FTOTPpcdtf6fOve+m6BmAaaESdX9W554x
MX7aUBTXrBN8VefMb+d0CTgvPt/E+K62j+GVQ2NUscjLz1Gl9irRgUP9VMNl
i8cmJ9UmOLHPtKj/A8m+yJY=
         "]]},
       Annotation[#, "Charting`Private`Tag$47044#1"]& ], 
      TagBox[
       {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
        Opacity[1.], Dashing[0.03], LineBox[CompressedData["
1:eJwV0Gk01AsYBvB/0U0qQ8VRXd1BN1TXUldp8wzFKSnkIpQQNUlI5WaJqaxt
sgxlHYWasSdCKtPMGGnK2MaEpFSmspQWNzW5fx/e85zfOc+H57za3oG7fKcT
BOFB3lTeowzIB8KiwY+nWW1SFqLfpip9waIYvJ6ltHUvIYRibJyJVW0MgpRn
WF/71gibnyt8C8djUaNSRjAHGiGRHRfRjydAXPA6c/x+I0a4v2UOH7mEKy++
cLhhjVBdr54VbpwKz+CKvV7TGnHN5ZdsPiMVDYud3XZNCLD6xKBpcUsqev26
5fafBXAur23pDWAiWmmjYsgbAbKWeSiYl6RBSaXXxKVZAIP5N/yI5VfhOWgm
Nk8TwHLIbF2Mbg5ovA3DVqYCOJ3u+rclNAeqTc79hJEAdI2Q6oXiHFx2jSnh
6wtwkVa5ujQiF3+HCi0P/C6Af7NG+gc/FhRdouPmKgpQvSQpaQE/D/qzfzwQ
d/BhI4yJPRCSD0YK50ZQOB/HNAODlHvY8HdXs34h5cHTpirHUYGDVP2fJb4d
PNhG/BBlreDgo2nh+dEWHpb2xxkYRXAgFRyJnyvkQXKD9cpRqwjxi5rLjlbx
YLa27Z/sfcUQ9QQ6dCTz8MvJdJ3x61L47F3a1mHHA/+RnCj6VgGznEjDlNaH
oOn8MS/ubTWME70Nwj9xIRpLNz9jUQ9afmWJgyYXz7u+5UexGiBTesFL39eA
PcE7ap448WB/skl33PYBHDNaR0N+kX+5guQf3+8h3Iyv4RXaBHGNSVt7Sz2K
kr0fdxs8huxKY55O9l3M2R8YyCx+AlVFto3lhToc6+/IdFITQ0kqtXxwvhY+
w0Jr/YOtEFv0J9oxahBgGnxocWEbajjMqJeJdxDhPrZLMtkOxiQbK1KrYb01
4am5YyeU+JT41QVVMAjq4goTJdi67Xb5mOg2VEN+hGsOdqHfVeX7L1klKHck
JQl6zyBrzrMdXViJeZK4wodnumF2TrtrB26h7a6dCburB1KGsqJSQAU4vU9X
l6s/h+rC/ugtZeWI7dGVRwb0gZZoPfH9URnC1I3NA8pfgLrfbtHm3aVQP8+O
nxHSD6ryPZPnX4oROFHQuVb7JT7anT3GDSuC88xIj4mGl2houHb6DJUDKHCb
qQGvYO+WvnBO+U3EelOIJZoDMBaVq3fa3oDrvnVHi6oH8PFkSZ/yzEIYbn8q
yPJ+DSKi8vbJonwkdpg7L1F4A+rslTHL/K9jJ7euLIRFmhgQV629Bkp23tCq
7W/Bsva/8HGYhb0aPr5R79+CwQyKcj+Vi5LIJK5R+iBomf+5qH/NQkJ0hmuQ
mQyMI1peFFYGeMOldXESGWjuKmobPK5g0spwcvqZd/A856AZ+5kJ4YaEKBWd
9/AcSz3oUZuCJKrdwKmW96D+VcDSd0lCLZ2qyg/9AMJPy3Yu5RICdj45maE5
hAYtPfpiUQL+1H3D7+APgUh5v79mfQzoTKltru8waGOa8s0KpzHrcFc2TWEE
jNPP2pyloSg2smizKh0BMePidLrqUfQkxVr27BgF4erndO6dF7YscOi8bk/a
/Y4fI88LxWmL6f6OpDclVYa6eiEys/yifDfp1jV9Jx55QqegW/qHD2lZrYaB
4z4cqjEM9AmbsoKos8MN432SzOFC0sVyh0+9DvD0yjOsZpMOM62/ucMBTQOH
uZHFpFOZwQfu2yNDRgxSbpGu/854BzuYjy1fteoe6Qa/lNpGG8TMiGoKaSe9
u7CiUmKBkbht7pCQbqrc8qGGBmflBSMzn5GWuhV5rAH0Kez5V/umXNFZ+2A9
RJrtHnffkb6cQc9sN4FpZvans0OkPbt1802MkKNFj7YdJS3+tG5z/XIE6cjZ
z79M9YPTNNq08SxfuLFwnDSrLpdZtwiWesktARNT+0J9vVrVwGHv8V4rn7LT
K2rrNMxfqfd1cpI0QbCG3LTN/wenkd0f
         "]]},
       Annotation[#, "Charting`Private`Tag$47044#2"]& ], 
      TagBox[
       {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
        Opacity[1.], Dashing[0.05], LineBox[CompressedData["
1:eJwV0Xs40wscBvB1pJ48HVu5NN1cKqUL4ohKXilypItrehTCapVGaAmhZaRT
RzouT4xQqSEkRNSxTO7mus22aqWQazmVIpxff3yf9/k87/vfV9vb35H2G4lE
8iDuVz4j9073hkbje+6N5OZmGeR2pSmqS9k4slApNbhahrkxsZutK9hQ3hcj
siuRwe7nBlrORAxOdUgsQzkyCAeCm+nBcbAVvGKVMmQY5c1LGznzN1hLitUC
NWSgbFPjhBkmYrJ1RWnFJSmyD80MqEQloiR76FNfiBTG5/pN8gWJSFR02LEm
QArXogqBjJGEB0p72Z0eUnB0PRQsHibj2iKnmWFzKfRU7p8irb8Fc+090a1T
ElgNm21lr8qAaslVegpLApdLovOCC4RD/ai8UAno6swyjbYMfC/sE38NlOC6
5WPjgvDbiD50oTPSRwK/RvWUoVOZeOlH+0ixlqBsZUKCKj8LX1p+jM1VksCu
jh1znHkXvmZJ7fapPQii+gcoSbmwLU5askQghpddaYaTQi6qjMI0IhvEsA+f
auZsyIVfTTxjqEaM1fJYPYPwXDiaxg22lYshvJ/5zmlFHvSzqpa1ZothZtrh
nO6ZjxcdTbS482LMuJhsNXxfgOfBD+c1rhKD3zBNyvv2CI3WKycn2CJY6mgu
ju0rw4xR5X89Z4RoHk+xYO2sguN1LY3jHt14Jfp2NzKzGqubhCUXz3fhSOC+
8haXGmzZe5S59EYnnFLbx5gztdj974ntO6o6EGbGVz92oR4sFU+f93M6kHfT
u0mi14SbmsvvmVi1Y6GPv39SfguuZnMZ3JQ2BMm70lwWtYGiHK9SOCqA70id
zboT7bB1FAf5ZLaCYRJ4cllOB/zUwt70BLUg3H3cUTjbCXpkInnL1mbY2Ma1
Wjh1g1KqcipKuQl6ASJeXbwQHPe3RwxIjaAwp8Ko/SK4fXJ4YtFbD/IT4cO4
tT14sKNR87S8DouFsTkviD+3DX+01xa8REflgc1ckRQU7d8VrzbUIlfWalyk
9gpumtQcNSkfMdJV0xGM17ih4Wdu/roGoWqGFoyiN/iZfvaT3sQLqP3FvaLI
lMNZVx1KGi/gP3mv21T7Lb4vMhoo38iD6/wIj8nqtwgpV0xwcK4GFHiNWox3
GDCc1iTLniPGm0xaSe2F7exydyWtZzjsufVsXlkvLEVuyS1XKqG/t7WW4/0e
FHf5W1dhBeK7LFxXKnwASfm8ruGecuznPS1kZn6AWfUy6zu1ZSCnZw0b7e3D
QbfYQj+9UhxV96VFDvYh5GiOweGCx3gYkcAzSOkH9diU6yaNYsRFpx4OMBtA
gG8xZ8HdItSMFDyNFQ5Aa9yhu+FcAWat9Wd/Y30EaYSWcSIgD3Xb4yKVdQZB
MQidU3b/ARK0DvReFAwiKqS1fjz/HiroWhT+hSF4ed88QG/IBmN/S0gqdRiZ
gVTtBM1MrFn1gd/FHwbJ7EP48bhU0JPE9rdpIyAZeP5U3Z2EBadF6ZYKo9D6
XLdry9obyDfY2WFdMIooG0MFljMb0oQYK+m+MUSN8QeHfZjYrerQfecgYSMa
W76AifzkZXQ/J8LXzmmJC88hIq3o+rTbGEgxfJfOqWDo3JOINX0Jb/6j4Mc/
QThZru/vG0o4kHVbsTYAE6+FaSM5hJdezNnkfBxex7L0y7iEJVZDi7NoqO89
zYvIJzy5jUwa9UXqAKmfXExYnfPpc6wPLMbXGxk9I/xU56dxlRfYipH1zE7C
4+QML3tXjMb+6Q7hr16uptvvDFcl1dH5PYSbqRumLjlhHZmrcus14fXxa7qe
HEQztdOj8iNhM54Vy9YGJmnpny8PE46mJ8+L3IWMFfRo+zHC60zn5pZaIkBn
mvvqC2FLsjnHZgt67taZ50wQLuq6nF5iCKu1NwWMScKG4ucV1rrI5R7xNp3+
tR9aetJaHSob136dnSVMIsnvPzKx+B9Ugtkq
         "]]},
       Annotation[#, "Charting`Private`Tag$47044#3"]& ], 
      TagBox[
       {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], 
        Opacity[1.], Dashing[0.1], LineBox[CompressedData["
1:eJwVy3k41Akcx/Epqc1TRjkaqRxtSgfSOir5yDay0uFMq1SOGqUhNAmhyYzU
lrSOJ4bomHYkZBGplpB7lGPG3UgYM+PIVsq5v/3j+3yf1/P+frU9/By855NI
JHdi/t+vyH0zfSFRmMi8nVhfL4PItiBJZSULx5YoJAeVyrCAHb2VWsyC4n62
0DZfBtvpTd7cCTZ8mjosQzgyCMRB9bSgGNg0djML6DKMlC1MGT53C8wVeaoB
6jIo7VDlhBrGY5K/uqD4ihT3D8+KlSPjkX9fOjYQLMW2C4PGWY3xiJe337XO
XwqX3OLGLnoCeAr7WM3uUnB03eUsnibixjLHWZm5FHrKj8+QNt6FufbeKP6U
BFYys+2stWlQyb9OS2JK4HxFeLHxEuEQX0pZiAQ0NUah+rs0fM8ZaPsaIMFN
y7+3ZYfdA+vwpeYITwl8a9WSpGfS8dbXe0iJKkHhmrg4lYoMfGn4MbpAQQLb
Khb7FOMhvMwS3tslDyGQ4uev0MmDTV7CihWNYpywLUhzlMtEiVGoekSNGHZh
U/WcTZk4Vx5Ll5aL8bMoWs8gLBMOpjGSd0ViCB6nf3Rc/QT6GS81+PfFMDNt
cko9noU3TXXeMRfFmHU23m74KRuvg54urF0rRkXNDOnJt2eopa6ZnGANwlJH
c3n0QCFmjUr+bT83gPrxJAvm7pdwuKmlfsq9H93Cbw8j0kuxrk6Qf/niJxwN
2F/U4FwOk33HGCtv98Ex+f0oY7YS1H9O79z18iNCzSrUTl6qBlP5uOeneR/x
5I5HXYdeHe5ornpkbNWLJZ5+fglZDbh+n0fnJYkQKGpJcV72DssVY5VzRj7A
a7jKesPp97B1aAv0TO8B3TjAR4PbBF/V0A/tgd0Icxt3EMw1gxYRTzbZ3gVr
mxi+hWMrFAuUz0QqdkLPX1hWFSsAx633qAGpA0qMqVDKoBCuY/bPLfraQH4u
eBqzvh3cXbWaZ0VCLBdEc98wO8CXDdlpNwrQVHJwK0/YCSXtpfLXa1qR2cXf
lqvajd81KVzVzhawO9fOhNN7cEvd19y8pxkhqoYW9NwPmE49P6Y30QTVG7xr
8gwRnHTVoKDeBL/JR62m2r34vsxIXLT5PVwWhbtPlvYipEg+zt7pHSBXVqtF
/wix4YwmuYsPtgeZtIbSB5u5VW4KWg04cnz7+SeFfTAXuiY2XKuD/j5+Jcfj
E5TcRL0ughrEtli4rJHrx/TSi7qGe6txoOxFDiO9H2alGtQHlW9BTs2QGe0b
gJ1rdI6vXiWOqXl5R0gGEHyMa3AkuxxPw+PKDJIGQTk55bJF/Q1iopKP+JuJ
4e+Vx1n8sBTlw9kvogViaI3bt9ZceI05qv7cfOYQfhr2TjvtX4KqnTERijoS
KBmEzCt8XIQ4rYN9lxslCA7mV49nFaCYpqVUcUkKV487B2k1eaAfaAhOpsjw
VwBFO04zF+vW9le0VMgwZtofdiomE7SENrt73sMY0z8+rbLnERafFaZayo1A
63PVrybr05FlsLuJmj2CSGtDOaZTAjrj2Fad+0cROVohkXmysUfFvvXBIcJG
3izRYjayEjVovo6E/7ig1ZbDQnhK7s0Z11GQ2BXOzVNR0HnU0abpRXjrL9k/
/rwKnyJ9P6+QUZSeZ96Tr4zERI8gZZhL/Ktf5m5xYuDEyQz9Qh5x32ElXZ5x
AdV9Z8vCs4g+uYNMGglCspg0SM4juhpn7HN0ICzGNxoZvSL6C53pbS/9wZKP
qGY0E32cnHbC7hRGon9zg4DwC5Gq7qAXXBRURha1E66jbJq64okNZJ7y3R7C
G2PXtTw/gXpKs3vJEGGTMiumjQuMU1I/X5URjqIlLoxwRNpqWpTdKGFd0wWZ
BYfgrzPD6/5CeA/ZnGNtjfaHVebcCcJZLVdT8y1htf5OI32SsGHb62KqCTJ5
Rz1MZwgfkq70oepCefP6r3NzhEmkrsfPqBb/AfmQ5CI=
         "]]},
       Annotation[#, "Charting`Private`Tag$47044#4"]& ], 
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
        LineBox[CompressedData["
1:eJwV03s01GkcBvDZrJTVThNqDptEu6WLpIS089DRTSoR3YTRyLRiFFm3xsZc
TFdCCpVKU4NateneWYrQoNzGZSIaZsaYmd9ZRzjK2t/+8T3v+ZznPO/3j/e8
C0M5vmHTKBTKdnL+P19RFZOKRB4S8t/2xpQT6PUqzzWz4EPpX7dsxV8EvhcI
V218xkdQnquvsoyA17dlYeIxAdabJazeW0pApo6tZ8eKIO9Q7l53i4C+cnq+
LvI8qlSfo8czCMxeZ16Q5JANpxyTPUFHCWzQurjyba8hOGa3b7cNgRg6J9pY
LoFlgesQM1WPqrpJSsnoA5xX+zofHdLB3WbBHKHyMeixo7+eDdChfjiXkerx
EktPf2lyeKRFd/toUUphBbzKp0cTlloEHt/+tMH/DZRN6aar44bgl9dExP1b
DZOKGWPSZg2SXKrmMhNq8dalZX+9qwYlF0OlXXZSTDRctPDOGoTJIQ4np7QB
wpUaqd+YGjG9rfn+tA/YKn6nGD6oBktXs2lJeBP6+mNnGT5RIcrp+BFLcTO2
iM6srbdQIfnAsK9sqgU3s/hvxqOV2LRF1Mjwa8NhZ1rw27oB2EW3V9ZckCEj
Jd2As2IAs+O+JtFV7bhiza2OTOsH9YnsnmhxJ7rsjKj7+xWYIxOKX6d2oXq5
8d3zzgo0v9i5StIux4qRvo6T5z6j+GPj6jLzbuzmfZ2VoO+DQG47yY3qgef7
wm+lHn1INHdgRJV9gvSu/Kdv13thfkaSbhjXi+yZxdsWfdcLzsTtNueFfVhk
KbHT3u1BgBE3aKKiD6yckQvjYd2AQeU766jPoPtUMxhGHyEIpVKs6Ar4cu99
Wnu/C/uCXY+VPFbAiqIaqInohP22xuqC0H70zKvdFTurAxdaGQFWBgMQuDU6
NFXLsKPy+Z9xhQN4WcxzpvHaQL16Q+u4TQnWqczpPr+04uBcVliKRonxOzUv
2Z+acY+bWbkyV4XDeU5O7OQmiHh5+6Jd1Mg2/dt/j8MHvNHdfy6UqWHikvzw
VGsDpjbaT01LHcT6A+GGQ1QpatxEKT/aaOAuP1iSQr57pvVOxcn3Glym+aUl
F1fjGdt6dlXCEOLn65hs1WtE7WiIz6NrEZ/CF9X5VuBn24Gq1iotOnYEuT0z
fgF2Tof39TAd4sd+OGTeUI6ZEe1X3Q30iI9cU6i8U4bSlR7NG+/rUUhbJA9f
KIY8U7BBvp0AZWZI10hgLjzNdrXd8iFQYXEnOWvqEkovWbKP+pHuPJe+6uYl
cPPLzk3uJWA9z787QpUDm9tdHQtYZD+Kn9R5LBtHntpzWIkE3M96ZFwWZGKs
R5avE5O5l2OWd7AQIcwb9o8lBP6IjNzHKhKgVhFRySX/KcUqYyRxkI88NUVF
fUjue1AhKYrhgTG81NHxFWlPBk0jPAW+YUptXAvZd/OsSAj5HXrh1gOQke4a
/ZKmOYEAYzO9USd532nL9jOxsVhClZhe6SHzENuC7PRjqKe3BL0YJHNrE7YZ
MxxO+Vf/SdOSVnpmGJxg4dp8Ns+bIL1mGk2fzkS0zaSke4T08keuvzH3oLOo
Zr14jHT/Ux9b0S5sWHzxfdQE6XTpGjFzM4olgaHOk6RnnA5UMp1hunzxl6kp
0hRKUUBNAOM/C3po0Q==
         "]]},
       Annotation[#, "Charting`Private`Tag$47044#5"]& ]}, {}}, InsetBox[
     TemplateBox[{GraphicsBox[{
         Thickness[0.020868113522537562`], 
         StyleBox[{
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKC0xL07zdIG9g/OEZqE0KyUHGN/nBLvtbFMVhz/f
Sh/MSbR3+Pn29QFLZTWHJff38c35bOdgYgwEn9UdUtOAoMzOgYWzSz75naaD
6pPmeWdn2TqI9Hi9YinRcrghXZNoxIrg762VtUgPsYHz7ZseHZ9Rbe3wA2T+
YU0HFZB+LmuHut9WBedOqEP0b7VymLNIeecfdzWH60KfHM9Ps3LYALZIBc6H
uR/Gb1FgVz1zRd5hg17eYsY1Vg7TZwJBpIwDh5tqKZOUtYP7mqPLGX5IOMiA
/DvB2sENxI8Qhfgv2QbiP2MRh6UvPPT+M9rC+WD3ctvB+WD/LLFzUNi1YF/q
OjGHMyDwx87hgWu846xCSUh4ZNk7iFROKjnLIgsP3w+L1iucvaHggB7+9SB/
d9g53NaUXfO/GcGvvv/jlvFrBTj/y76PW9PN5BzqWY72G6bbOciD7PeTdrCp
jFhhqgt1D58YhJ9r6wCKpjQ1Ubh/YPz8Nd23MxbYwPng8Lll7XCwe1+TCbMY
VN7aoR0UnibSDiVbRX+frrN2uA/yn6AcnA/zD4wPcz+MnxJ7x425QgXOB8eL
jZpDf3CJyvT11g5+FyfG/FusDgnXx9YOk9tboy7baELV2zjUfNoQkP1LE+5+
GP/rzltdf0sRfHB4qNs5rAcFfK6mAyiZmSTaOTyKEN9+MUEdHn4GWiuFL7Co
wfmQ9K2CEf4Ae1NTfw==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            34.19379999999999, 5.871880000000001}, {34.19379999999999, 
            6.2171899999999996`}, {33.9078, 6.456250000000001}, {
            33.621900000000004`, 6.456250000000001}, {33.275, 
            6.456250000000001}, {33.037499999999994`, 6.17031}, {
            33.037499999999994`, 5.88438}, {33.037499999999994`, 
            5.539059999999999}, {33.32339999999999, 5.300000000000001}, {
            33.609399999999994`, 5.300000000000001}, {33.954699999999995`, 
            5.300000000000001}, {34.19379999999999, 5.585939999999999}, {
            34.19379999999999, 5.871880000000001}}}], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKH1TuibRyNXFwXlCs1CalZIDjO9zgt12tqkKhLZ1
cfj59vUBS2U1h3k2Oldmsbk4mBgDwWd1BwYQOOHswMLZJZ/8TtPhwT6+OcZR
zg4iPV6vWEq0HHbe6vqbyo/gr+6+ncGw3QnOf8O7z2Cml5PDD5D5hzUd7oP0
Czk51P22Kjh3Qh2i/7mjw5xFyjv/uKs5mF87mmtyw9Fhg+qT5nlnVeB8mPth
/BYFdtUzV+QdwMoeOTpMnwkEkTIOF/Pj2c9JOjm4rzm6nOGHhMNtkH9DnRzc
QPwIUYf5IP/tc4L4z1jEQd7xY/IZXmc4H+zeSQj+GpB/7js7KOxasC91nRhE
nNvF4YFrvOOsQklIeDi5OIhUTio5yyILD98Pi9YrnL2h4IAe/qBgMbno7HBb
U3bN/2YEv/r+j1vGrxXg/C/7Pm5NN5Nz4PFfPyX1gLODPMh+P2mHHM6fC9IX
Q93DJwbhOzs7pIGAmijcPzA+y+JJVox3neB8cPhUOjkc7N7XZMIsBpGPdXJo
B4WnibRD+/LwU0Y+Tg73Qf4TlIPzYf6B8WHuh/FTYu+4MVeowPkb9PIWM9qo
OUz5xhY/I8XJwe/ixJh/i9Ud0kHuqHNymNzeGnXZRhOi/oyTQ82nDQHZvzTh
7ofxT2haTTrtjuCDw2OBs8N6UMTnajoIf3I8n7bX2eFRhPj2iwnq8PAz0Fop
fIFFDc6HpG8VjPAHAPz9RgY=
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBmIQzeO/fkqqhbvDGRB4I+cA43faeO5KW6TkIDH1CmfG
KjcHM5u9QdMOqjhczI9nPyeI4C974aH3v9MVzj+haTXpdLirg/K1R8EMb5Qc
eEHmebg6rPz2suKMA4K/N7/m7cynCP561SfN895qOLQtDz9lxOLmYA4y76Gm
wzwbnSuzwhB8kU+O59N6EfwDtbIW6UfcHE4cdlqbOU/TIfHwZe3Uh24OHvuB
Es81HNZ0385gOI/g35KuSTSaisnfALZfHVU+Xd1hg17eYsY1bg4mxkDwWc3B
oenR8RmXEXxwePxE8CsjVpieFXZ3YOHskk/2U4fz/4MBgj+5vTXqso0mRP9N
NweRHq9XLCVaDqyLJ1kxhiL44HiZ4grn53D+XJB+2sXhUYT49osJ6nA+OL6U
lOD8HcFWEf/VxSHx1+QKcZ+xCDx8YXxY/ML4sPh/05bbbbRbwgE9fQAA9Rro
Zg==
             "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQbWIMBLvdHObMBIKfcg4wfsX9H7eMu2Xg/PQ0EJBy
0Juw4IfhPDeHL/s+bk2fJuFgce1orkmFm0MVSL23mEOP1ysWE0c3hxjVCJlz
NaIObcvDTxmxIPgb9fIWMy5xhfN1QeaVuTrsCLaK+K8u4eCmWso0KwPGl3RQ
fdI872yUK9x+h6ZHx2d4uzq8acvtNtotA+e/X7Re4SyHApxfDXLPa0UHialX
ODOaXB089tfKWrirOFRErDA9y+0G55/QtJp0Oh7B3wByX4+bw978mrczU5Uh
9i+C+n+aEjw87mjKrvm/WRHOB1HGzQoO6OEJAIaFjlI=
             "]}]}, 
          Thickness[0.020868113522537562`], StripOnInput -> False]}, {
        ImageSize -> {79.86000830220009, 27.23118306351183}, 
         ImageSize -> {47.91600498132005, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {48., 17.}, PlotRange -> {{0., 47.92}, {0., 16.34}}, 
         AspectRatio -> Automatic}],GraphicsBox[{
         Thickness[0.02377555872563005], 
         StyleBox[{
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKC0xL07zdIG9g/OEZqE0KyUHGN/nBLvtbFMVhz/f
Sh/MSbR3+Pn29QFLZTWHJff38c35bOdgYgwEn9UdUtOAoMzOgYWzSz75naaD
6pPmeWdn2TqI9Hi9YinRcrghXZNoxIrg762VtUgPsYHz7ZseHZ9Rbe3wA2T+
YU0HFZB+LmuHut9WBedOqEP0b7VymLNIeecfdzWH60KfHM9Ps3LYALZIBc6H
uR/Gb1FgVz1zRd5hg17eYsY1Vg7TZwJBpIwDh5tqKZOUtYP7mqPLGX5IOMiA
/DvB2sENxI8Qhfgv2QbiP2MRh6UvPPT+M9rC+WD3ctvB+WD/LLFzUNi1YF/q
OjGHMyDwx87hgWu846xCSUh4ZNk7iFROKjnLIgsP3w+L1iucvaHggB7+9SB/
d9g53NaUXfO/GcGvvv/jlvFrBTj/y76PW9PN5BzqWY72G6bbOciD7PeTdrCp
jFhhqgt1D58YhJ9r6wCKpjQ1Ubh/YPz8Nd23MxbYwPng8Lll7XCwe1+TCbMY
VN7aoR0UnibSDiVbRX+frrN2uA/yn6AcnA/zD4wPcz+MnxJ7x425QgXOB8eL
jZpDf3CJyvT11g5+FyfG/FusDgnXx9YOk9tboy7baELV2zjUfNoQkP1LE+5+
GP/rzltdf0sRfHB4qNs5rAcFfK6mAyiZmSTaOTyKEN9+MUEdHn4GWiuFL7Co
wfmQ9K2CEf4Ae1NTfw==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            34.19379999999999, 5.871880000000001}, {34.19379999999999, 
            6.2171899999999996`}, {33.9078, 6.456250000000001}, {
            33.621900000000004`, 6.456250000000001}, {33.275, 
            6.456250000000001}, {33.037499999999994`, 6.17031}, {
            33.037499999999994`, 5.88438}, {33.037499999999994`, 
            5.539059999999999}, {33.32339999999999, 5.300000000000001}, {
            33.609399999999994`, 5.300000000000001}, {33.954699999999995`, 
            5.300000000000001}, {34.19379999999999, 5.585939999999999}, {
            34.19379999999999, 5.871880000000001}}}], 
           
           FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4pASlen/LVwcvuz7uDXdTNZh562uv6niCL7q
k+Z5Z4VcHFLTQEDGYZ6NzpVZbC4O6SDuMUmI+u/ODge79zWZMEs6TPnGFj/j
jTNE/zQJB58T7LazpyL4DCCQgeB7g+R9neD84q2iv0+XOTnI71qwL3WdpMNG
vbzFjFecHN605XYb7ZZxcGh6dHzGbyeH/yBwXxbCf+zswB8bcN/IXckB5p87
mrJr/jcrw/mPIsS3X3ygCuefOuy0NnOehoP+hAU/DNc5O4j0eL1iKdFyuCld
k2j01wnOb18efsrIB8HfXytrkf7E0SE59o4bs4QGnD9jAn+VGbcanC8KUn9F
xeHzhoDsWepOcP4GkH90EHyY+TB+ZcQK07PFTg5PEhdeM9FXhfMDbwEd9gnB
f5Gl/W36XDVIeIU5Ofz9VvpgjqA63HwYHxxPcgi+MQhII/hg/WJOUPerQ8w3
dnLYbP7jUMoqDQddUPi0OTn8ePv6gOVhTYduoDNNXiL4f2Jyj/7LcobzJaZe
4czY5Qw1XwPOh4U/jD8TBG4qQ8In3xniTjElB1fVUqZZEs4O4Zxi7cb9CvDw
dFtzdDlDhBicbwL2iKgDKNhMBF3gfPT0DABUsUGI
            "]]}, 
          Thickness[0.02377555872563005], StripOnInput -> False]}, {
        ImageSize -> {70.1049398090494, 27.23118306351183}, 
         ImageSize -> {42.06296388542964, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {43., 17.}, PlotRange -> {{0., 42.06}, {0., 16.34}}, 
         AspectRatio -> Automatic}],GraphicsBox[{
         Thickness[0.02377555872563005], 
         StyleBox[{
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKC0xL07zdIG9g/OEZqE0KyUHGN/nBLvtbFMVhz/f
Sh/MSbR3+Pn29QFLZTWHJff38c35bOdgYgwEn9UdUtOAoMzOgYWzSz75naaD
6pPmeWdn2TqI9Hi9YinRcrghXZNoxIrg762VtUgPsYHz7ZseHZ9Rbe3wA2T+
YU0HFZB+LmuHut9WBedOqEP0b7VymLNIeecfdzWH60KfHM9Ps3LYALZIBc6H
uR/Gb1FgVz1zRd5hg17eYsY1Vg7TZwJBpIwDh5tqKZOUtYP7mqPLGX5IOMiA
/DvB2sENxI8Qhfgv2QbiP2MRh6UvPPT+M9rC+WD3ctvB+WD/LLFzUNi1YF/q
OjGHMyDwx87hgWu846xCSUh4ZNk7iFROKjnLIgsP3w+L1iucvaHggB7+9SB/
d9g53NaUXfO/GcGvvv/jlvFrBTj/y76PW9PN5BzqWY72G6bbOciD7PeTdrCp
jFhhqgt1D58YhJ9r6wCKpjQ1Ubh/YPz8Nd23MxbYwPng8Lll7XCwe1+TCbMY
VN7aoR0UnibSDiVbRX+frrN2uA/yn6AcnA/zD4wPcz+MnxJ7x425QgXOB8eL
jZpDf3CJyvT11g5+FyfG/FusDgnXx9YOk9tboy7baELV2zjUfNoQkP1LE+5+
GP/rzltdf0sRfHB4qNs5rAcFfK6mAyiZmSTaOTyKEN9+MUEdHn4GWiuFL7Co
wfmQ9K2CEf4Ae1NTfw==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            34.19379999999999, 5.871880000000001}, {34.19379999999999, 
            6.2171899999999996`}, {33.9078, 6.456250000000001}, {
            33.621900000000004`, 6.456250000000001}, {33.275, 
            6.456250000000001}, {33.037499999999994`, 6.17031}, {
            33.037499999999994`, 5.88438}, {33.037499999999994`, 
            5.539059999999999}, {33.32339999999999, 5.300000000000001}, {
            33.609399999999994`, 5.300000000000001}, {33.954699999999995`, 
            5.300000000000001}, {34.19379999999999, 5.585939999999999}, {
            34.19379999999999, 5.871880000000001}}}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJx11G1IU1EYAOBpwxAq8Xu4L90ma1Ok5kwbRu/O1bQ0EjUa4We2KZUfkUGG
UWEl00QbmrrENH9oYGFEZJoWiBj5UTERoh+rGJjlfrhIBKW1c687h4wOnB/P
vdz3vOe877lRpyqzjdt4PJ6PZ2Z4pq9n5lYr2t1JKTCcozO4pyTgNdNSF2TS
yaD6Wej69DgD1/mTzXvbFXA/OXbeKqGeUuks01OIuHXVr7DjBoJHQbG7Sn/L
gd9n0fnkI4jHI4da0DbvX4Z2c/G6EQxFO+q6nUp4ElfR5zOPIP3VFXHSohJm
8HBQ3z7yna+9wxAPNn4q47kZSEwey777RUV8DeeTqCaeGhlu8stSc/E3GOD7
N0hLKtSAl511USu2mN3PMjUbz85A5pvtB+4dV0PRhC3GaGZgzfnj9f4JFSQt
TJZrgQFRd4FqekgFqdEXfa0C6hrDQMLsU0Rc33/ireYcgvaWgMv7YtTgKO5d
0B7znAfOM08NeJulKYis78bj4P/Nxo//10W52cqew9RdD+QvNhZVxGx9bDLi
scpaZ6eR+uHq0qUZkIEh/PkH3iHqDHwOR6m9+QfkZ9k1aTIoNXlGAeLybJZB
I66fGUEK7q8GOVxd11XNvUfQWn/zpE2kgI/C2mKNmCFm16ugZs+9jYHPqYV6
64oMBr6lx7l7GejEw7yZ7ygD8oWvObyuKAh26d+Zxhguv6pIYjv+PlBKnOu0
rXToxcRKl2LJao6A5Z3jezotDATXWKpnTwu4+1HFQORIz7jxcRiXTwIDedEG
0VxtKITjvnYhYql+pWSmiZqNp0bcer3hXD8FbL4XCeECvm9hCELwenwhd7+k
CNIGJ/t5axHwcyjrrFVJXYz7T0/Nxj+DuP2dF/7tQDGxEdfFJCH1Y/erkpL4
XrN9uIOa7UeHnsv3pYSYra9dRMz1k4Dr70wEWvZBCHe+v6i99fPa+/9ZvlXe
qBkVwNb/0x/mHPBu
            "]]}, 
          Thickness[0.02377555872563005], StripOnInput -> False]}, {
        ImageSize -> {70.1049398090494, 27.23118306351183}, 
         ImageSize -> {42.06296388542964, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {43., 17.}, PlotRange -> {{0., 42.06}, {0., 16.34}}, 
         AspectRatio -> Automatic}],GraphicsBox[{
         Thickness[0.03033980582524272], 
         StyleBox[{
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
            "]], 
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4jMg8MfOwcQYBEQdYPxWBXbVM1PEHCLEt19k
mIfg//lW+mDORFs4n8d//ZTUDluHHcFWEf/VxeH8tUI6fOn3JOB8c5u9QdMe
asL5LJxd8sl5WnC+SI/XK5YSLQf7pkfHZ3gj+EtfeOj9Z7R1eJK48JrJeU2H
GTOBINPGYb3qk+Z5bzUcnoPE9a0x+JPbW6Mu22g4+Jxgt51diuCD/cNnA+d/
3Xmr6+9WG4fzV8Pe6N9G8GHuh/Fh/gOHzxobuP/z13TfzlhgjRo+jph8WPj6
XJwY82+ytUPV/R+3jL1FHbbo5S1m3GMD50vMi9M8rWAL54Pd34rgbzH/cShl
lR2cjx5/ALEJzVo=
            "]]}, 
          Thickness[0.03033980582524272], StripOnInput -> False]}, {
        ImageSize -> {54.930444167704444`, 27.23118306351183}, 
         ImageSize -> {32.95826650062266, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {33., 17.}, PlotRange -> {{0., 32.96}, {0., 16.34}}, 
         AspectRatio -> Automatic}],GraphicsBox[{
         Thickness[0.02377555872563005], 
         StyleBox[{
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
            "]], 
           
           FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYCYh7/9VNSI+wdvuz7uDXdTNbhhnRNopEogr9B
L28xI4+9Q2oaCMg4LLm/j2/OZzuHdBD3mCRE/VU7h4Pd+5pMmCUdeoNLVKbv
t4Ponybh8Odb6YM5ggg+2JxttqjyjdZwvs/FiTH/Lls7yO9asC91naTDicNO
azP7bBzetOV2G+2WcXiepf1t+l0bh/8gcF/W4SmIv9bOgT824L6Ru5IDzD93
NGXX/G9WhvMfRYhvv/hAFc4/BTJ3nobDkbbl4aec7BxEerxesZRoOUjMi9M8
/cAGzi/ZKvr7dJ01nP88ceE1k/VWDsmxd9yYJTTg/BkT+KvMuNXgfFGQ+isq
Dj4n2G1nm1rD+cdB9toh+DDzYXyQMxnOWTs8AZmjrwrnB94CBvQnBP8FyN9z
1SDhNdna4S84nNXh5sP4JsZAoIzgnwEBGQQfrF/YGup+dYj5ftYOm81/HEpZ
peFwABQ+n6wdfrx9fcDysKZD7W+rgnM7bOD8GAXHj8l7bOH8qSBzou2g5mvA
+bDwh/FngsBNZUj4HLWFpCcxJYcPGwKyZ4nbOoRzirUb9yvAw9NtzdHlDBFi
cD7YX8aiDvUg93DYw/no6RkABSpKlg==
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            34.19379999999999, 5.871880000000001}, {34.19379999999999, 
            6.2171899999999996`}, {33.9078, 6.456250000000001}, {
            33.621900000000004`, 6.456250000000001}, {33.275, 
            6.456250000000001}, {33.037499999999994`, 6.17031}, {
            33.037499999999994`, 5.88438}, {33.037499999999994`, 
            5.539059999999999}, {33.32339999999999, 5.300000000000001}, {
            33.609399999999994`, 5.300000000000001}, {33.954699999999995`, 
            5.300000000000001}, {34.19379999999999, 5.585939999999999}, {
            34.19379999999999, 5.871880000000001}}}], 
           
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYhNjIOB2cQDTxqIOMH6rArvqmSliDpURK0zP
3naG831OsNvODkXwQ0pUpv8PcHbYEWwV8V9dHM5fK6TDl35PAs43t9kbNO2h
JpzPwtkln5ynBeeL9Hi9YinRcnjDu89gphGCL+/4MfkMr7PDk8SF10zOazrM
BIGDTg7rVZ80z3ur4bC/VtYiXQWTP7m9NeqyjYbD5w0B2bPcEXywfyYj+Mc1
rSadfu7kcP5q2Bv92wg+zP0wPsx/4GB67AT3P8viSVaMsQi+Nyh8dDH5sPAt
3ir6+3SYk0PV/R+3jL1FHdSBzj77CsG/KV2TaCTrDOeD3e+P4K944aH3/yGC
jx5/AInXtrs=
            "]]}, 
          Thickness[0.02377555872563005], StripOnInput -> False]}, {
        ImageSize -> {70.1049398090494, 27.23118306351183}, 
         ImageSize -> {42.06296388542964, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {43., 17.}, PlotRange -> {{0., 42.06}, {0., 16.34}}, 
         AspectRatio -> Automatic}]},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.09]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.09]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.27]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.27]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.45]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.45]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.9]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.9]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Latin Modern Roman", 
                    FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.01}}, "Rows" -> {{0.01}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{0.01}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", "0.01`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", "0.03`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", "0.05`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.922526`", ",", "0.385626`", ",", "0.209179`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", "0.1`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
           RowBox[{"Spacings", "\[Rule]", "0.01`"}]}], "]"}]& )], 
     Scaled[{0.81, 0.715}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox[
      GraphicsBox[{
        Thickness[0.12195121951219513`], 
        StyleBox[{
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}}}, CompressedData["
1:eJxdlGtIFFEUx8fHrrspmqOzDx3B2dnNpIRwl9IK50ilFH0IDVq0MMQHYSGS
kEZWaCbkh6JMVJYiDSXQ3CAtQ8WCsofWhwWhByhJkrRCRrpritvex1zBA5fh
x7333HP+578rFVfmlYZxHBcSXIeDKzS4SsqC0Z0A31KTegN2CcaaR+sdswnQ
x++MLn8swbP8vc5ARCLEnDo2ne7bYHnqez7nsjB+usf/qmSLFQptTvHjSTO0
NDUWeEQbFCAeFhjjvJdjGXMorkbDBAqXDLY/1vmOd1HwFdUTJtP9KPI9bYW/
o4sD5a06dr8MRzjjl6j+rhDG4hPD/dCZdcXVKQ+tjVshozgtSwOrCs43I4Op
XmzZ5fEp6nv33t55WLFtSQmguCkxxv1f2OATekOTvUgCd+Jg2nvvkvJoeb5m
AiSa38e4wVinOfPGz3jwiDvDteJXSlHZORK0tQfD/E+xo/BIMID315Taaf8X
+z6Z6HKUg5WFX2OZXVbIqs6u+yCGMyb7WsZVPdXu9ZgI2L1/JK81e4MP3mrg
y27IjNV+ST4tlKN6DBZwoDrOa+B3Z3/ypFOtPxRqUD3NSVRPjvikywy4bjsH
cbW3qydLTLSedeU58kWKgfF2NNd5gTHWHwR2H8nQPhTP5qey+r7Kav95C57F
thCB1hNO9wXan4b4ZFmAn3WzFZ+8GjiOzj8wUr9oqY9MgOd8RUe+0yLRoTsS
RiovLbTflcCHzk1FwgGk3ws6n8xo4n+vhd7bCk7kh36Z+F/kmf6Yh+PYfHJ6
X/dwbQJj4m8j44tI5x0msOL8MuNcdM9vYYz9mGsB7/VzzemrRlLvD4n+3oww
c6gou6NKgsbkCNuEgyd9zekhBc0hlSe6nNWTc7E88eFnHWOse45u076Wzocn
Os5pyPuFcYzx3Mc3czxcw/m0gH2QKpA8sh42///8B9R/+Nw=
           "]]}, 
         Thickness[0.12195121951219513`], StripOnInput -> False]}, {
       ImageSize -> {17.760126193441263`, 35.400537982565375`}, 
        ImageSize -> {8.196981320049813, 16.338709838107096`}, 
        BaselinePosition -> Scaled[0.32439307852814453`], 
        ImageSize -> {9., 17.}, PlotRange -> {{0., 8.2}, {0., 16.34}}, 
        AspectRatio -> Automatic}], TraditionalForm], 
     FormBox[
      GraphicsBox[{
        Thickness[0.02566735112936345], 
        StyleBox[{
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4u3BVhH/2eUcfE6w286+qumAyteC8mUcJKZe
4cxI0naQ37VgX+o7STg/5O3ljzMeiqPxRR1klr/w0Juv5XAGBN6IOMjMi9M8
vUHT4YFrvOMsQRGH81fD3ujf1nBwX3N0OcMMYYf/YKDusFZIhy+9TsiBAQQe
qDjMmAkCfHC+6ieVl7NO8sD53/d93Jp+jRuDH3hLuiaxCMF/krjwmom+igOP
I5/XjEweOL9gecmGf/58cH6rArvqGRMhOB9iP4+DAsjffCIO2702WMz5yeVQ
AtJ3nh/ivx5OiLqbHA5N4rWsmcdY4PwY1QiZczUIPlj/TkY4f8mt5Y8NmRkg
7lrJ5SCzUWw+0wMWiLk83HD+F5A/wvhx8sH+XyDg0B/R7c9YwOxwHxTOhoIO
B7v3NZksZoTzc6YmFFoU/7eH8WteNP2atvOnfTAo3hIF4PzUNCBQ44XzIe7h
dCgE+Zuf0cHEGAg+s8H9C+OD3dHAB+eDzXUUhPCNRRx2gNLTcUFIOE8Rg/jD
TBQe3sKVk0rOukjC+eD0YSGFFh+Y/J9vXx+wXIzgw9IDTD+MHw2KjxhJOB/i
XlE4H+yuEnGHhJAg9QUnNR2iQOr3iDts0MtbzBij5bAGlD73STjMWaS8889z
LYc3bbndRr8l0fhSaHxphz/fSh/M2agF8W+ZjEPNpw0B2VVacPea2+wNmpYI
y29S8PwC44Pd44ngPwX5/7wG1D1SDs28/uuntGo4pIDibZk0nA+2f7YMnA/L
3+tVnzTPe6vhgJ7/AQ3frX4=
           "]], 
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYrnlLzz09qs7bPfaYDHHktkBxl9ya/ljw2YE
38QYCDYzO6TE3nFjjlB3CHjieck0mNXB5wS77eyvKg43eG+LpX7jc2AAgQXK
Dm5rji5niBCH82eCQKcCnJ8QEqS+QFPV4dRhp7WZ+1QcDLRWCl9Q0XSQmHqF
M6NJ3SEj/0PryS/acPvfFG8V/a2tA+eD3WGB4G8x/3EoxQvBf5K48JpJvo7D
owjx7RcXqDucvxr2Rr9ax6H2t1XBuQ4EfwbIXZYIPtgdLqoO/hcnxvw7rAVx
t6SKw3rVJ83zcjUcum08d6U9UoKoY1FzSE8DgjAlBw+QfyuU4XyYf2H8FgV2
1TNXZByq7/+4ZbxayWFHsFXEf3Vxhw+L1iucfaHscPYMEPAIOUjNi9M8HaDq
wO3I5zVjJYdDC6//+imu6g7XQeFbxgR3P4wP8x+MD/M/2N5lCD4sfgGpd8h3

           "]], 
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}}}, CompressedData["
1:eJxdlG1IU1EYx2e+4IIStDlDTe/uLHd33e42s7KgxywlCpQtalSmljpDSSVJ
DUeghuEILXyZNgQ1CMGcH5JU0DQwP6iZraxUUNQiSUGHqKG0ds/dzgUfOB9+
PPc8r/97iNt52kxPgUDg4TwXnWef82hYi1fDrCy0w6EhQFz3RZitVcNrf/qg
oZMAKFsYMd9Qg19K8px6i2dyakEnsEgwvzmx/T5jvxSCm2/JRtdUUFv5+Lot
JAIe7cTmf/TlOWk6uDTdrsQczea3KWCMNQsJFQeSrLWZCphh6/EkOb9OAQLW
0qTQzSbUR+H76N5lGnOX4l6bh0WOeSm9ZSraTw6WVrJ3d0QKE1+vrihfUFy8
eRKsEUvlzVEUzpeWMpvg+V0GDtaqCcyo/yKerwkDKzWpBAShfmXQvrlcPAYE
Fz+Ywrxyv1u0c4ln1L+WgswspyUQQBNhG7kPKEB7sLn8nykomdue1pwmwYC+
k8Pf1T+Dp9qkUGrvSs6JpTGjOB94rvAarlZt0RBzpl9bH8fz+Zpy/6wqErO7
XxSvj+byBEpguK/nqU8NDWut1vBxPQFKqj3g05Icitl6TKHQUOP3MCZHDoOm
gbLotsPcnM7KIaDkeeF4RhA3910KenSxesexQMyRduly07IIM5o/iPD9RtZ6
D+H9udmd383u/rWrtnWzhwjqUD20yy/i+iuiYWNgvduwKQIvYVXYnU4arrDf
t4g5vYy5/PVBLn1FcXXMhbh0o4D+vNLVxjoCjKx+IxUQz86vj4Dj7FyHFJz+
VySwi+auBD2rByvJ6T+cwfNH+n/C4P1U6wqlDQ6eUd0lKszvjKEnDS9VIEXx
ScyJHcOvBNsSzEiPiRJAv4tZxdX7k3DlU8H8hdS4pgICvvnb4yaOMtx+fwkh
afLZzX8kA7+NizkTuULQi99OCo4wYGbr+OGLuVxs9L6b4LvH78O9D+cYyELx
vKGgwzSTnc8zeg9Me3iUgQoUz4fLv8jAEKsfUgh735//XK36sg==
           "]], 
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGZigAIFU4egt5c/zmAUdYDx00DgmLjD1523uv4+
NXEwMQaCy5IOdb+tCs5lIPiNLEf7DdkR/HSQvmvGDl/2fdyaPk0Cztf4pPJy
Vqc4nB+jGiFzrkbMwe/ixJh/zFD9xqIOG/TyFjPmIPhL7u/jmzMZwb8lXZNo
tNXEQaRyUsnZFFGHgjXdtzMumDg8cI13nHVR1OGG0CfH89dMIPa9FHU4AwJ3
iOcfalsefuqRCSQcHBB8WPjA+P0R3f6MBcJw+z+D/Bsm4NAXXKIyXd7EYbvX
Bos5lVwOkeLbLzL8M3bwf+J5yTSYE84He+czB07+NrB+DgfbyogVprwmDv/B
gN0hRsHxY7IMgm+gtVL4ggmCD4s/sL94+B3Q4xcAly/Q7g==
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJx1lX1MU1cYxouQMLcoG6YtKszL6G3TbvGDVoH23tvHP2BzM5EA0W5+4QQx
W1hnpnEsEIZTiasZCjMU1hGVfbgFndncEDYRdI5NBTVOFgsJRFnmtOgwxrip
YfecQ8/5g3CSk5tfe+4573mf531v6uv+vOJYg8EQo89SfU7RZ2Rax/wGB5Cw
OncwfauEKJ/wl4807JNwsiIls8QCDNhTWsa+k+AkY7bg/tnl69KNggc7poec
icDW0z9kNxyW8Mqv8eon04C0vmv5htD4/k+K/aPcQMYuCUHy/NeLFVNN1c4E
CUvJ+9leDGWvXdy4aSbM+36fuvGUhh1SvHz+YxOeyJG3TAkrnFdJi0fXJ3s4
P7q/ZSg06ubs3XatO3hLsG1ED+CqGwUjl0eDB0y4dzT3zcZWN6T2/R3FR0yY
5/hqxsVjbmwg4xfBx/PdvjGbmfMq2ZfcW26GZfiDpp726HozkprW2M91jp/n
SsJnJEF1HhxOfGF6yZHnWHxdCuea/M2W+m9Uzp/feGnuWJfK9HlR8BgZNamc
dylL2jfkCab5Tk5l+WhRMaOsdnNPkYRiEtcX4/8vlVg8zSrTzyl4kOQ7VXAK
ycftOejc+eWKs9+qsN21/N342xx2/58F+1sC/RuHBNP3r6tcT3q/OyKev954
/n79pxrOkxGROQf3JLy36Ckry89eDYUFebb9diuG1x3oc1UKpvuvF0zzXajh
MXnvGStOEP8WaDg6963mmJ9kVMadqVlg1pj//kzDsYwHp4rCKgxkFKYx/c4q
nCsfut/uPeThfK8t/OHjYgV11Tteu6zYWXxVCnLDeiEkOvAP8U+1wvJicbBn
nMqZ+q1N45zRd6ZUtwXnEqKPBly4sjwyb6Wdc+Sd740PA7ZJufyufnDYyvbL
BL8/WXZuEXAcuvEfyKxeFwKhg2ltj7on5yqSp3qZ6aIA80l822X4zK2XDDmC
s/Xya8wVTM9bDtygOsq45F8b3/squJ6Uy4D3yf4ZDs5UvyUOxDXXumMqwPJZ
OznTvnDFwfzgF1zmO7SwJ18wzU+fmzOth5Bg6reKiUzzUSI4qo+L9L86wdRP
3YJpv9zumcBUn//snOn9WwW3En2Cdux++Wacq8rD6rvSjqLVAzmx73q436iP
B7IQ2VkaSP8xidVbZxY+8gWWxTxtZn5uz+L9jeoynMlZJv7+WvBKko/dE5n2
4zYjZ3pvp5Hp2ySYht0vmPr/D40zPW+WlzP1z7NeVk8wjv/uRVegY5sr1sS/
N9H+Q9dbwftT9PtE++MawdHv1/9mgsBu
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sTDl7VTE50cZoJAp4IDjP9h0XqFsxFKDvf3
8c0xDnJy2KD6pHmer6rDGRD44+jw91vpgzmCGg4g4bOLHB1YOLvkk99pOXif
YLedrerocP5q2Bv9ah2IehEEv3ir6O/TfAj+k8SF10zYHSF0PoK/xfzHoRQv
BD8l9o4bswWC/wZkkLaOQ3CJyvT/Co4O/hcnxvw7rA3xx06o+dGaDmu6b2cw
8DtB3JGjCueHc4q1G/crwPlrhXT40u+JO+y81fU39bijQ8nykg3/zvM7pKcB
gZijQyGI388Ct9/EGAg2M8P5S24tf2zYjOBv99pgMccSwQebs4wJ7v/rvLfF
UsuY4OED47urljLN0kDw5R0/Jp9ZCvTfE89LpsGcDq4g+Q+ODp/3fdyaHiYI
MdfOCeIeYzF4/E0HhUOktAN6/AIAgzrZfw==
           "]]}, 
         Thickness[0.02566735112936345], StripOnInput -> False]}, {
       ImageSize -> {84.40964217517642, 35.400537982565375`}, 
        ImageSize -> {38.95829638854296, 16.338709838107096`}, 
        BaselinePosition -> Scaled[0.32439307852814453`], 
        ImageSize -> {39., 17.}, PlotRange -> {{0., 38.96}, {0., 16.34}}, 
        AspectRatio -> Automatic}], TraditionalForm]},
   AxesOrigin->{0.01, 0},
   AxesStyle->Directive[
     GrayLevel[0], 20],
   BaseStyle->{FontFamily -> "Latin Modern Roman", FontSize -> 16},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->{429.9999186197913, Automatic},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0.01, 1}, {0., 0.9908999815132652}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Dashing[0.01]], 
          Line[CompressedData["
1:eJwV0Hk41AkYB/Df48iyFeWstkx00CGRaKv5Tp7oLiXayiJR42hMsVNhzRCG
LVc5yjiGmGlmZGdro7sRLeUuhiGacqboVE9l2N/88T7v83m+z/M+7/vO9wvd
E6BBEIQ3Wep+T79X1RsRhzS9QfPeEgmUW29kG82OBwWXk3RzJNBK4K50uRWP
tKlT9nqlSLB1fGmA4GsC3CTBOeyTEsiHwuvp4UlgLn/BTd0mwWjlFN7IsRSk
4Zz9jW9iGPxqnBtpmwG3JAZzOl2Mon0TQ4acDFBGiSlZPmLY/zHoUNqUARon
RLV8nxie0ltNzxmZkDLL8pNdxchd5K1JvZoFaXfrWo1FYlgbCoOIJZdAiTp5
IXpQBOe3TmviLfNBqdhUTgkTwSOm/WTT6XxIkxoFOcEi0E1Y5bOayVybv9rc
X4Rk2nX7sqgCSKs9zmzyECHkiUn2myA+mHSndQZOIpTPS083qi5Ec5jvgO/k
FWytiU84wioG09T+MSXjCsLMQpl6XSLIjpWN/NwihO/WG/nummJQsm0cr9YJ
sT3qR33uUjFktAzhnv+EWKDkWq+IEoNPGZaL7gghF/Jfuc8l/2x+LiRRIIST
49O9eT6l4Lea105ECTHh4bDGtq8MbpeXjl9cJkT1YxUh+fIPKB+ytUwzBaBZ
mM/kDpRDKXnuvzyxBPUfs6mxG+7ifXr76swzxehu/1LM5ssg0zux+3XJZXid
2HGzwaMK/LKeyJqaIrjntLxjTTyCm9Wi+4fHCxHpVG1y6HQt3jMqTNlbCiE5
71fXaV0HIrV7eWQ6H1MPh4ZmljZAqTXxILarAGHKVp7HjGbIAh3drgnz4T9S
42p1tAX8IcWLR0fywHA4EThH8BS+9jvqN7jmIurgxz3yyWeQ2U3225vx4Lo5
qZHq3gZlXKnu8W+XYM1sr6xJlcP3PlXn/dhFGLB+RJoNtoOj3bMkoC8b+hXy
q0mLFeB8Shl78yYLM+VcwcPYTlAUlby0/kw8vbNrpai9C5yjCi3mcAbEzxvt
pcbdoMyjhcRrZyChy1IVzegB/13VisczLyDC2JbKkL4Af+1j/bFV52F8VpSo
zVJCVlA8XOGTjtDvJW2O819COR5zqjMqDZ460d7fZS9B+9faYfWBVECz8gmF
8QrElF/ip/OTkeCnT8wz6wXx8Binfuws9vusOS4pJ+2t2aFg/AWbbY2Pcv36
QGTqTa1uSERqK9VznmY/iPDGgoydXOysvP03i98PWgOrJux5PPTzCt/abRsA
kTjH+bZbHH438Q9gDw+Q94vYzX2xuBqdXrkiexCyKhuewicGSXE5+5lOQyCG
7wpdPrFRNVJ2mysfAkenJ0K5/k9MuthMasS+BkGrLT+2LwI1a5PY0y2GQbzv
N6ZKTiKdsqv3zybSmheSVY3huEWnGFSffgNi2qnvOronwNjZcCrH7C2IDzbS
kc8MLLTsr26tJt3HniE+HQh6Zsf2goARct7crN1B/tANbs+jaY6CCAo+zNP0
QemKDU9dykj/xAo0idiLrvQE564d70A4zSIE0S7YaLS77bIbaabzdXsrF5Rm
zaGHuJPmvFz/qGUjonnSZNVvpMfD2z8t2AiLks4Oc3/SsqJp7DpnBN60CfWP
IO2lYbRjFg1fe+S8EYF6vuoHN9QBvocKbcpFpG1pm7OrVqG2N7gyupT00CzL
MtNVyBkiBvWvke7I5Hx8YAfqxyV2dvdISxX32wxsEa/NrmU9I21g06ZHX4hR
7paDkJP2Pb5n9owF8NQzGtVRkE5b3eB02wJW+iLDSz3q/YKuF02loN7smfed
16QJiulef2M48PI+nHmrvu91pF/FTOTPpcdtf6fOve+m6BmAaaESdX9W554x
MX7aUBTXrBN8VefMb+d0CTgvPt/E+K62j+GVQ2NUscjLz1Gl9irRgUP9VMNl
i8cmJ9UmOLHPtKj/A8m+yJY=
           "]]}, "Charting`Private`Tag$47044#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Dashing[0.03]], 
          Line[CompressedData["
1:eJwV0Gk01AsYBvB/0U0qQ8VRXd1BN1TXUldp8wzFKSnkIpQQNUlI5WaJqaxt
sgxlHYWasSdCKtPMGGnK2MaEpFSmspQWNzW5fx/e85zfOc+H57za3oG7fKcT
BOFB3lTeowzIB8KiwY+nWW1SFqLfpip9waIYvJ6ltHUvIYRibJyJVW0MgpRn
WF/71gibnyt8C8djUaNSRjAHGiGRHRfRjydAXPA6c/x+I0a4v2UOH7mEKy++
cLhhjVBdr54VbpwKz+CKvV7TGnHN5ZdsPiMVDYud3XZNCLD6xKBpcUsqev26
5fafBXAur23pDWAiWmmjYsgbAbKWeSiYl6RBSaXXxKVZAIP5N/yI5VfhOWgm
Nk8TwHLIbF2Mbg5ovA3DVqYCOJ3u+rclNAeqTc79hJEAdI2Q6oXiHFx2jSnh
6wtwkVa5ujQiF3+HCi0P/C6Af7NG+gc/FhRdouPmKgpQvSQpaQE/D/qzfzwQ
d/BhI4yJPRCSD0YK50ZQOB/HNAODlHvY8HdXs34h5cHTpirHUYGDVP2fJb4d
PNhG/BBlreDgo2nh+dEWHpb2xxkYRXAgFRyJnyvkQXKD9cpRqwjxi5rLjlbx
YLa27Z/sfcUQ9QQ6dCTz8MvJdJ3x61L47F3a1mHHA/+RnCj6VgGznEjDlNaH
oOn8MS/ubTWME70Nwj9xIRpLNz9jUQ9afmWJgyYXz7u+5UexGiBTesFL39eA
PcE7ap448WB/skl33PYBHDNaR0N+kX+5guQf3+8h3Iyv4RXaBHGNSVt7Sz2K
kr0fdxs8huxKY55O9l3M2R8YyCx+AlVFto3lhToc6+/IdFITQ0kqtXxwvhY+
w0Jr/YOtEFv0J9oxahBgGnxocWEbajjMqJeJdxDhPrZLMtkOxiQbK1KrYb01
4am5YyeU+JT41QVVMAjq4goTJdi67Xb5mOg2VEN+hGsOdqHfVeX7L1klKHck
JQl6zyBrzrMdXViJeZK4wodnumF2TrtrB26h7a6dCburB1KGsqJSQAU4vU9X
l6s/h+rC/ugtZeWI7dGVRwb0gZZoPfH9URnC1I3NA8pfgLrfbtHm3aVQP8+O
nxHSD6ryPZPnX4oROFHQuVb7JT7anT3GDSuC88xIj4mGl2houHb6DJUDKHCb
qQGvYO+WvnBO+U3EelOIJZoDMBaVq3fa3oDrvnVHi6oH8PFkSZ/yzEIYbn8q
yPJ+DSKi8vbJonwkdpg7L1F4A+rslTHL/K9jJ7euLIRFmhgQV629Bkp23tCq
7W/Bsva/8HGYhb0aPr5R79+CwQyKcj+Vi5LIJK5R+iBomf+5qH/NQkJ0hmuQ
mQyMI1peFFYGeMOldXESGWjuKmobPK5g0spwcvqZd/A856AZ+5kJ4YaEKBWd
9/AcSz3oUZuCJKrdwKmW96D+VcDSd0lCLZ2qyg/9AMJPy3Yu5RICdj45maE5
hAYtPfpiUQL+1H3D7+APgUh5v79mfQzoTKltru8waGOa8s0KpzHrcFc2TWEE
jNPP2pyloSg2smizKh0BMePidLrqUfQkxVr27BgF4erndO6dF7YscOi8bk/a
/Y4fI88LxWmL6f6OpDclVYa6eiEys/yifDfp1jV9Jx55QqegW/qHD2lZrYaB
4z4cqjEM9AmbsoKos8MN432SzOFC0sVyh0+9DvD0yjOsZpMOM62/ucMBTQOH
uZHFpFOZwQfu2yNDRgxSbpGu/854BzuYjy1fteoe6Qa/lNpGG8TMiGoKaSe9
u7CiUmKBkbht7pCQbqrc8qGGBmflBSMzn5GWuhV5rAH0Kez5V/umXNFZ+2A9
RJrtHnffkb6cQc9sN4FpZvans0OkPbt1802MkKNFj7YdJS3+tG5z/XIE6cjZ
z79M9YPTNNq08SxfuLFwnDSrLpdZtwiWesktARNT+0J9vVrVwGHv8V4rn7LT
K2rrNMxfqfd1cpI0QbCG3LTN/wenkd0f
           "]]}, 
         "Charting`Private`Tag$47044#2"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6], 
           Dashing[0.05]], 
          Line[CompressedData["
1:eJwV0Xs40wscBvB1pJ48HVu5NN1cKqUL4ohKXilypItrehTCapVGaAmhZaRT
RzouT4xQqSEkRNSxTO7mus22aqWQazmVIpxff3yf9/k87/vfV9vb35H2G4lE
8iDuVz4j9073hkbje+6N5OZmGeR2pSmqS9k4slApNbhahrkxsZutK9hQ3hcj
siuRwe7nBlrORAxOdUgsQzkyCAeCm+nBcbAVvGKVMmQY5c1LGznzN1hLitUC
NWSgbFPjhBkmYrJ1RWnFJSmyD80MqEQloiR76FNfiBTG5/pN8gWJSFR02LEm
QArXogqBjJGEB0p72Z0eUnB0PRQsHibj2iKnmWFzKfRU7p8irb8Fc+090a1T
ElgNm21lr8qAaslVegpLApdLovOCC4RD/ai8UAno6swyjbYMfC/sE38NlOC6
5WPjgvDbiD50oTPSRwK/RvWUoVOZeOlH+0ixlqBsZUKCKj8LX1p+jM1VksCu
jh1znHkXvmZJ7fapPQii+gcoSbmwLU5askQghpddaYaTQi6qjMI0IhvEsA+f
auZsyIVfTTxjqEaM1fJYPYPwXDiaxg22lYshvJ/5zmlFHvSzqpa1ZothZtrh
nO6ZjxcdTbS482LMuJhsNXxfgOfBD+c1rhKD3zBNyvv2CI3WKycn2CJY6mgu
ju0rw4xR5X89Z4RoHk+xYO2sguN1LY3jHt14Jfp2NzKzGqubhCUXz3fhSOC+
8haXGmzZe5S59EYnnFLbx5gztdj974ntO6o6EGbGVz92oR4sFU+f93M6kHfT
u0mi14SbmsvvmVi1Y6GPv39SfguuZnMZ3JQ2BMm70lwWtYGiHK9SOCqA70id
zboT7bB1FAf5ZLaCYRJ4cllOB/zUwt70BLUg3H3cUTjbCXpkInnL1mbY2Ma1
Wjh1g1KqcipKuQl6ASJeXbwQHPe3RwxIjaAwp8Ko/SK4fXJ4YtFbD/IT4cO4
tT14sKNR87S8DouFsTkviD+3DX+01xa8REflgc1ckRQU7d8VrzbUIlfWalyk
9gpumtQcNSkfMdJV0xGM17ih4Wdu/roGoWqGFoyiN/iZfvaT3sQLqP3FvaLI
lMNZVx1KGi/gP3mv21T7Lb4vMhoo38iD6/wIj8nqtwgpV0xwcK4GFHiNWox3
GDCc1iTLniPGm0xaSe2F7exydyWtZzjsufVsXlkvLEVuyS1XKqG/t7WW4/0e
FHf5W1dhBeK7LFxXKnwASfm8ruGecuznPS1kZn6AWfUy6zu1ZSCnZw0b7e3D
QbfYQj+9UhxV96VFDvYh5GiOweGCx3gYkcAzSOkH9diU6yaNYsRFpx4OMBtA
gG8xZ8HdItSMFDyNFQ5Aa9yhu+FcAWat9Wd/Y30EaYSWcSIgD3Xb4yKVdQZB
MQidU3b/ARK0DvReFAwiKqS1fjz/HiroWhT+hSF4ed88QG/IBmN/S0gqdRiZ
gVTtBM1MrFn1gd/FHwbJ7EP48bhU0JPE9rdpIyAZeP5U3Z2EBadF6ZYKo9D6
XLdry9obyDfY2WFdMIooG0MFljMb0oQYK+m+MUSN8QeHfZjYrerQfecgYSMa
W76AifzkZXQ/J8LXzmmJC88hIq3o+rTbGEgxfJfOqWDo3JOINX0Jb/6j4Mc/
QThZru/vG0o4kHVbsTYAE6+FaSM5hJdezNnkfBxex7L0y7iEJVZDi7NoqO89
zYvIJzy5jUwa9UXqAKmfXExYnfPpc6wPLMbXGxk9I/xU56dxlRfYipH1zE7C
4+QML3tXjMb+6Q7hr16uptvvDFcl1dH5PYSbqRumLjlhHZmrcus14fXxa7qe
HEQztdOj8iNhM54Vy9YGJmnpny8PE46mJ8+L3IWMFfRo+zHC60zn5pZaIkBn
mvvqC2FLsjnHZgt67taZ50wQLuq6nF5iCKu1NwWMScKG4ucV1rrI5R7xNp3+
tR9aetJaHSob136dnSVMIsnvPzKx+B9Ugtkq
           "]]}, 
         "Charting`Private`Tag$47044#3"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[1.6], 
           Dashing[0.1]], 
          Line[CompressedData["
1:eJwVy3k41Akcx/Epqc1TRjkaqRxtSgfSOir5yDay0uFMq1SOGqUhNAmhyYzU
lrSOJ4bomHYkZBGplpB7lGPG3UgYM+PIVsq5v/3j+3yf1/P+frU9/By855NI
JHdi/t+vyH0zfSFRmMi8nVhfL4PItiBJZSULx5YoJAeVyrCAHb2VWsyC4n62
0DZfBtvpTd7cCTZ8mjosQzgyCMRB9bSgGNg0djML6DKMlC1MGT53C8wVeaoB
6jIo7VDlhBrGY5K/uqD4ihT3D8+KlSPjkX9fOjYQLMW2C4PGWY3xiJe337XO
XwqX3OLGLnoCeAr7WM3uUnB03eUsnibixjLHWZm5FHrKj8+QNt6FufbeKP6U
BFYys+2stWlQyb9OS2JK4HxFeLHxEuEQX0pZiAQ0NUah+rs0fM8ZaPsaIMFN
y7+3ZYfdA+vwpeYITwl8a9WSpGfS8dbXe0iJKkHhmrg4lYoMfGn4MbpAQQLb
Khb7FOMhvMwS3tslDyGQ4uev0MmDTV7CihWNYpywLUhzlMtEiVGoekSNGHZh
U/WcTZk4Vx5Ll5aL8bMoWs8gLBMOpjGSd0ViCB6nf3Rc/QT6GS81+PfFMDNt
cko9noU3TXXeMRfFmHU23m74KRuvg54urF0rRkXNDOnJt2eopa6ZnGANwlJH
c3n0QCFmjUr+bT83gPrxJAvm7pdwuKmlfsq9H93Cbw8j0kuxrk6Qf/niJxwN
2F/U4FwOk33HGCtv98Ex+f0oY7YS1H9O79z18iNCzSrUTl6qBlP5uOeneR/x
5I5HXYdeHe5ornpkbNWLJZ5+fglZDbh+n0fnJYkQKGpJcV72DssVY5VzRj7A
a7jKesPp97B1aAv0TO8B3TjAR4PbBF/V0A/tgd0Icxt3EMw1gxYRTzbZ3gVr
mxi+hWMrFAuUz0QqdkLPX1hWFSsAx633qAGpA0qMqVDKoBCuY/bPLfraQH4u
eBqzvh3cXbWaZ0VCLBdEc98wO8CXDdlpNwrQVHJwK0/YCSXtpfLXa1qR2cXf
lqvajd81KVzVzhawO9fOhNN7cEvd19y8pxkhqoYW9NwPmE49P6Y30QTVG7xr
8gwRnHTVoKDeBL/JR62m2r34vsxIXLT5PVwWhbtPlvYipEg+zt7pHSBXVqtF
/wix4YwmuYsPtgeZtIbSB5u5VW4KWg04cnz7+SeFfTAXuiY2XKuD/j5+Jcfj
E5TcRL0ughrEtli4rJHrx/TSi7qGe6txoOxFDiO9H2alGtQHlW9BTs2QGe0b
gJ1rdI6vXiWOqXl5R0gGEHyMa3AkuxxPw+PKDJIGQTk55bJF/Q1iopKP+JuJ
4e+Vx1n8sBTlw9kvogViaI3bt9ZceI05qv7cfOYQfhr2TjvtX4KqnTERijoS
KBmEzCt8XIQ4rYN9lxslCA7mV49nFaCYpqVUcUkKV487B2k1eaAfaAhOpsjw
VwBFO04zF+vW9le0VMgwZtofdiomE7SENrt73sMY0z8+rbLnERafFaZayo1A
63PVrybr05FlsLuJmj2CSGtDOaZTAjrj2Fad+0cROVohkXmysUfFvvXBIcJG
3izRYjayEjVovo6E/7ig1ZbDQnhK7s0Z11GQ2BXOzVNR0HnU0abpRXjrL9k/
/rwKnyJ9P6+QUZSeZ96Tr4zERI8gZZhL/Ktf5m5xYuDEyQz9Qh5x32ElXZ5x
AdV9Z8vCs4g+uYNMGglCspg0SM4juhpn7HN0ICzGNxoZvSL6C53pbS/9wZKP
qGY0E32cnHbC7hRGon9zg4DwC5Gq7qAXXBRURha1E66jbJq64okNZJ7y3R7C
G2PXtTw/gXpKs3vJEGGTMiumjQuMU1I/X5URjqIlLoxwRNpqWpTdKGFd0wWZ
BYfgrzPD6/5CeA/ZnGNtjfaHVebcCcJZLVdT8y1htf5OI32SsGHb62KqCTJ5
Rz1MZwgfkq70oepCefP6r3NzhEmkrsfPqBb/AfmQ5CI=
           "]]}, 
         "Charting`Private`Tag$47044#4"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]], 
          Line[CompressedData["
1:eJwV03s01GkcBvDZrJTVThNqDptEu6WLpIS089DRTSoR3YTRyLRiFFm3xsZc
TFdCCpVKU4NateneWYrQoNzGZSIaZsaYmd9ZRzjK2t/+8T3v+ZznPO/3j/e8
C0M5vmHTKBTKdnL+P19RFZOKRB4S8t/2xpQT6PUqzzWz4EPpX7dsxV8EvhcI
V218xkdQnquvsoyA17dlYeIxAdabJazeW0pApo6tZ8eKIO9Q7l53i4C+cnq+
LvI8qlSfo8czCMxeZ16Q5JANpxyTPUFHCWzQurjyba8hOGa3b7cNgRg6J9pY
LoFlgesQM1WPqrpJSsnoA5xX+zofHdLB3WbBHKHyMeixo7+eDdChfjiXkerx
EktPf2lyeKRFd/toUUphBbzKp0cTlloEHt/+tMH/DZRN6aar44bgl9dExP1b
DZOKGWPSZg2SXKrmMhNq8dalZX+9qwYlF0OlXXZSTDRctPDOGoTJIQ4np7QB
wpUaqd+YGjG9rfn+tA/YKn6nGD6oBktXs2lJeBP6+mNnGT5RIcrp+BFLcTO2
iM6srbdQIfnAsK9sqgU3s/hvxqOV2LRF1Mjwa8NhZ1rw27oB2EW3V9ZckCEj
Jd2As2IAs+O+JtFV7bhiza2OTOsH9YnsnmhxJ7rsjKj7+xWYIxOKX6d2oXq5
8d3zzgo0v9i5StIux4qRvo6T5z6j+GPj6jLzbuzmfZ2VoO+DQG47yY3qgef7
wm+lHn1INHdgRJV9gvSu/Kdv13thfkaSbhjXi+yZxdsWfdcLzsTtNueFfVhk
KbHT3u1BgBE3aKKiD6yckQvjYd2AQeU766jPoPtUMxhGHyEIpVKs6Ar4cu99
Wnu/C/uCXY+VPFbAiqIaqInohP22xuqC0H70zKvdFTurAxdaGQFWBgMQuDU6
NFXLsKPy+Z9xhQN4WcxzpvHaQL16Q+u4TQnWqczpPr+04uBcVliKRonxOzUv
2Z+acY+bWbkyV4XDeU5O7OQmiHh5+6Jd1Mg2/dt/j8MHvNHdfy6UqWHikvzw
VGsDpjbaT01LHcT6A+GGQ1QpatxEKT/aaOAuP1iSQr57pvVOxcn3Glym+aUl
F1fjGdt6dlXCEOLn65hs1WtE7WiIz6NrEZ/CF9X5VuBn24Gq1iotOnYEuT0z
fgF2Tof39TAd4sd+OGTeUI6ZEe1X3Q30iI9cU6i8U4bSlR7NG+/rUUhbJA9f
KIY8U7BBvp0AZWZI10hgLjzNdrXd8iFQYXEnOWvqEkovWbKP+pHuPJe+6uYl
cPPLzk3uJWA9z787QpUDm9tdHQtYZD+Kn9R5LBtHntpzWIkE3M96ZFwWZGKs
R5avE5O5l2OWd7AQIcwb9o8lBP6IjNzHKhKgVhFRySX/KcUqYyRxkI88NUVF
fUjue1AhKYrhgTG81NHxFWlPBk0jPAW+YUptXAvZd/OsSAj5HXrh1gOQke4a
/ZKmOYEAYzO9USd532nL9jOxsVhClZhe6SHzENuC7PRjqKe3BL0YJHNrE7YZ
MxxO+Vf/SdOSVnpmGJxg4dp8Ns+bIL1mGk2fzkS0zaSke4T08keuvzH3oLOo
Zr14jHT/Ux9b0S5sWHzxfdQE6XTpGjFzM4olgaHOk6RnnA5UMp1hunzxl6kp
0hRKUUBNAOM/C3po0Q==
           "]]}, 
         "Charting`Private`Tag$47044#5"]}}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {
       0.01000000000000000020816681711721685133`15.954589770191003, 0}, 
      FrameTicks -> {{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {
        Graphics[{
          Thickness[0.12195121951219513`], 
          Style[{
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}}}, CompressedData["
1:eJxdlGtIFFEUx8fHrrspmqOzDx3B2dnNpIRwl9IK50ilFH0IDVq0MMQHYSGS
kEZWaCbkh6JMVJYiDSXQ3CAtQ8WCsofWhwWhByhJkrRCRrpritvex1zBA5fh
x7333HP+578rFVfmlYZxHBcSXIeDKzS4SsqC0Z0A31KTegN2CcaaR+sdswnQ
x++MLn8swbP8vc5ARCLEnDo2ne7bYHnqez7nsjB+usf/qmSLFQptTvHjSTO0
NDUWeEQbFCAeFhjjvJdjGXMorkbDBAqXDLY/1vmOd1HwFdUTJtP9KPI9bYW/
o4sD5a06dr8MRzjjl6j+rhDG4hPD/dCZdcXVKQ+tjVshozgtSwOrCs43I4Op
XmzZ5fEp6nv33t55WLFtSQmguCkxxv1f2OATekOTvUgCd+Jg2nvvkvJoeb5m
AiSa38e4wVinOfPGz3jwiDvDteJXSlHZORK0tQfD/E+xo/BIMID315Taaf8X
+z6Z6HKUg5WFX2OZXVbIqs6u+yCGMyb7WsZVPdXu9ZgI2L1/JK81e4MP3mrg
y27IjNV+ST4tlKN6DBZwoDrOa+B3Z3/ypFOtPxRqUD3NSVRPjvikywy4bjsH
cbW3qydLTLSedeU58kWKgfF2NNd5gTHWHwR2H8nQPhTP5qey+r7Kav95C57F
thCB1hNO9wXan4b4ZFmAn3WzFZ+8GjiOzj8wUr9oqY9MgOd8RUe+0yLRoTsS
RiovLbTflcCHzk1FwgGk3ws6n8xo4n+vhd7bCk7kh36Z+F/kmf6Yh+PYfHJ6
X/dwbQJj4m8j44tI5x0msOL8MuNcdM9vYYz9mGsB7/VzzemrRlLvD4n+3oww
c6gou6NKgsbkCNuEgyd9zekhBc0hlSe6nNWTc7E88eFnHWOse45u076Wzocn
Os5pyPuFcYzx3Mc3czxcw/m0gH2QKpA8sh42///8B9R/+Nw=
             "]]}, 
           Thickness[0.12195121951219513`]]}, {
         ImageSize -> {17.760126193441263`, 35.400537982565375`}, 
          ImageSize -> {8.196981320049813, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {9., 17.}, PlotRange -> {{0., 8.2}, {0., 16.34}}, 
          AspectRatio -> Automatic}], 
        Graphics[{
          Thickness[0.02566735112936345], 
          Style[{
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 
             1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4u3BVhH/2eUcfE6w286+qumAyteC8mUcJKZe
4cxI0naQ37VgX+o7STg/5O3ljzMeiqPxRR1klr/w0Juv5XAGBN6IOMjMi9M8
vUHT4YFrvOMsQRGH81fD3ujf1nBwX3N0OcMMYYf/YKDusFZIhy+9TsiBAQQe
qDjMmAkCfHC+6ieVl7NO8sD53/d93Jp+jRuDH3hLuiaxCMF/krjwmom+igOP
I5/XjEweOL9gecmGf/58cH6rArvqGRMhOB9iP4+DAsjffCIO2702WMz5yeVQ
AtJ3nh/ivx5OiLqbHA5N4rWsmcdY4PwY1QiZczUIPlj/TkY4f8mt5Y8NmRkg
7lrJ5SCzUWw+0wMWiLk83HD+F5A/wvhx8sH+XyDg0B/R7c9YwOxwHxTOhoIO
B7v3NZksZoTzc6YmFFoU/7eH8WteNP2atvOnfTAo3hIF4PzUNCBQ44XzIe7h
dCgE+Zuf0cHEGAg+s8H9C+OD3dHAB+eDzXUUhPCNRRx2gNLTcUFIOE8Rg/jD
TBQe3sKVk0rOukjC+eD0YSGFFh+Y/J9vXx+wXIzgw9IDTD+MHw2KjxhJOB/i
XlE4H+yuEnGHhJAg9QUnNR2iQOr3iDts0MtbzBij5bAGlD73STjMWaS8889z
LYc3bbndRr8l0fhSaHxphz/fSh/M2agF8W+ZjEPNpw0B2VVacPea2+wNmpYI
y29S8PwC44Pd44ngPwX5/7wG1D1SDs28/uuntGo4pIDibZk0nA+2f7YMnA/L
3+tVnzTPe6vhgJ7/AQ3frX4=
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYrnlLzz09qs7bPfaYDHHktkBxl9ya/ljw2YE
38QYCDYzO6TE3nFjjlB3CHjieck0mNXB5wS77eyvKg43eG+LpX7jc2AAgQXK
Dm5rji5niBCH82eCQKcCnJ8QEqS+QFPV4dRhp7WZ+1QcDLRWCl9Q0XSQmHqF
M6NJ3SEj/0PryS/acPvfFG8V/a2tA+eD3WGB4G8x/3EoxQvBf5K48JpJvo7D
owjx7RcXqDucvxr2Rr9ax6H2t1XBuQ4EfwbIXZYIPtgdLqoO/hcnxvw7rAVx
t6SKw3rVJ83zcjUcum08d6U9UoKoY1FzSE8DgjAlBw+QfyuU4XyYf2H8FgV2
1TNXZByq7/+4ZbxayWFHsFXEf3Vxhw+L1iucfaHscPYMEPAIOUjNi9M8HaDq
wO3I5zVjJYdDC6//+imu6g7XQeFbxgR3P4wP8x+MD/M/2N5lCD4sfgGpd8h3

             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}}}, CompressedData["
1:eJxdlG1IU1EYx2e+4IIStDlDTe/uLHd33e42s7KgxywlCpQtalSmljpDSSVJ
DUeghuEILXyZNgQ1CMGcH5JU0DQwP6iZraxUUNQiSUGHqKG0ds/dzgUfOB9+
PPc8r/97iNt52kxPgUDg4TwXnWef82hYi1fDrCy0w6EhQFz3RZitVcNrf/qg
oZMAKFsYMd9Qg19K8px6i2dyakEnsEgwvzmx/T5jvxSCm2/JRtdUUFv5+Lot
JAIe7cTmf/TlOWk6uDTdrsQczea3KWCMNQsJFQeSrLWZCphh6/EkOb9OAQLW
0qTQzSbUR+H76N5lGnOX4l6bh0WOeSm9ZSraTw6WVrJ3d0QKE1+vrihfUFy8
eRKsEUvlzVEUzpeWMpvg+V0GDtaqCcyo/yKerwkDKzWpBAShfmXQvrlcPAYE
Fz+Ywrxyv1u0c4ln1L+WgswspyUQQBNhG7kPKEB7sLn8nykomdue1pwmwYC+
k8Pf1T+Dp9qkUGrvSs6JpTGjOB94rvAarlZt0RBzpl9bH8fz+Zpy/6wqErO7
XxSvj+byBEpguK/nqU8NDWut1vBxPQFKqj3g05Icitl6TKHQUOP3MCZHDoOm
gbLotsPcnM7KIaDkeeF4RhA3910KenSxesexQMyRduly07IIM5o/iPD9RtZ6
D+H9udmd383u/rWrtnWzhwjqUD20yy/i+iuiYWNgvduwKQIvYVXYnU4arrDf
t4g5vYy5/PVBLn1FcXXMhbh0o4D+vNLVxjoCjKx+IxUQz86vj4Dj7FyHFJz+
VySwi+auBD2rByvJ6T+cwfNH+n/C4P1U6wqlDQ6eUd0lKszvjKEnDS9VIEXx
ScyJHcOvBNsSzEiPiRJAv4tZxdX7k3DlU8H8hdS4pgICvvnb4yaOMtx+fwkh
afLZzX8kA7+NizkTuULQi99OCo4wYGbr+OGLuVxs9L6b4LvH78O9D+cYyELx
vKGgwzSTnc8zeg9Me3iUgQoUz4fLv8jAEKsfUgh735//XK36sg==
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGZigAIFU4egt5c/zmAUdYDx00DgmLjD1523uv4+
NXEwMQaCy5IOdb+tCs5lIPiNLEf7DdkR/HSQvmvGDl/2fdyaPk0Cztf4pPJy
Vqc4nB+jGiFzrkbMwe/ixJh/zFD9xqIOG/TyFjPmIPhL7u/jmzMZwb8lXZNo
tNXEQaRyUsnZFFGHgjXdtzMumDg8cI13nHVR1OGG0CfH89dMIPa9FHU4AwJ3
iOcfalsefuqRCSQcHBB8WPjA+P0R3f6MBcJw+z+D/Bsm4NAXXKIyXd7EYbvX
Bos5lVwOkeLbLzL8M3bwf+J5yTSYE84He+czB07+NrB+DgfbyogVprwmDv/B
gN0hRsHxY7IMgm+gtVL4ggmCD4s/sL94+B3Q4xcAly/Q7g==
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3,
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
             0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
             3}}}, CompressedData["
1:eJx1lX1MU1cYxouQMLcoG6YtKszL6G3TbvGDVoH23tvHP2BzM5EA0W5+4QQx
W1hnpnEsEIZTiasZCjMU1hGVfbgFndncEDYRdI5NBTVOFgsJRFnmtOgwxrip
YfecQ8/5g3CSk5tfe+4573mf531v6uv+vOJYg8EQo89SfU7RZ2Rax/wGB5Cw
OncwfauEKJ/wl4807JNwsiIls8QCDNhTWsa+k+AkY7bg/tnl69KNggc7poec
icDW0z9kNxyW8Mqv8eon04C0vmv5htD4/k+K/aPcQMYuCUHy/NeLFVNN1c4E
CUvJ+9leDGWvXdy4aSbM+36fuvGUhh1SvHz+YxOeyJG3TAkrnFdJi0fXJ3s4
P7q/ZSg06ubs3XatO3hLsG1ED+CqGwUjl0eDB0y4dzT3zcZWN6T2/R3FR0yY
5/hqxsVjbmwg4xfBx/PdvjGbmfMq2ZfcW26GZfiDpp726HozkprW2M91jp/n
SsJnJEF1HhxOfGF6yZHnWHxdCuea/M2W+m9Uzp/feGnuWJfK9HlR8BgZNamc
dylL2jfkCab5Tk5l+WhRMaOsdnNPkYRiEtcX4/8vlVg8zSrTzyl4kOQ7VXAK
ycftOejc+eWKs9+qsN21/N342xx2/58F+1sC/RuHBNP3r6tcT3q/OyKev954
/n79pxrOkxGROQf3JLy36Ckry89eDYUFebb9diuG1x3oc1UKpvuvF0zzXajh
MXnvGStOEP8WaDg6963mmJ9kVMadqVlg1pj//kzDsYwHp4rCKgxkFKYx/c4q
nCsfut/uPeThfK8t/OHjYgV11Tteu6zYWXxVCnLDeiEkOvAP8U+1wvJicbBn
nMqZ+q1N45zRd6ZUtwXnEqKPBly4sjwyb6Wdc+Sd740PA7ZJufyufnDYyvbL
BL8/WXZuEXAcuvEfyKxeFwKhg2ltj7on5yqSp3qZ6aIA80l822X4zK2XDDmC
s/Xya8wVTM9bDtygOsq45F8b3/squJ6Uy4D3yf4ZDs5UvyUOxDXXumMqwPJZ
OznTvnDFwfzgF1zmO7SwJ18wzU+fmzOth5Bg6reKiUzzUSI4qo+L9L86wdRP
3YJpv9zumcBUn//snOn9WwW3En2Cdux++Wacq8rD6rvSjqLVAzmx73q436iP
B7IQ2VkaSP8xidVbZxY+8gWWxTxtZn5uz+L9jeoynMlZJv7+WvBKko/dE5n2
4zYjZ3pvp5Hp2ySYht0vmPr/D40zPW+WlzP1z7NeVk8wjv/uRVegY5sr1sS/
N9H+Q9dbwftT9PtE++MawdHv1/9mgsBu
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4sTDl7VTE50cZoJAp4IDjP9h0XqFsxFKDvf3
8c0xDnJy2KD6pHmer6rDGRD44+jw91vpgzmCGg4g4bOLHB1YOLvkk99pOXif
YLedrerocP5q2Bv9ah2IehEEv3ir6O/TfAj+k8SF10zYHSF0PoK/xfzHoRQv
BD8l9o4bswWC/wZkkLaOQ3CJyvT/Co4O/hcnxvw7rA3xx06o+dGaDmu6b2cw
8DtB3JGjCueHc4q1G/crwPlrhXT40u+JO+y81fU39bijQ8nykg3/zvM7pKcB
gZijQyGI388Ct9/EGAg2M8P5S24tf2zYjOBv99pgMccSwQebs4wJ7v/rvLfF
UsuY4OED47urljLN0kDw5R0/Jp9ZCvTfE89LpsGcDq4g+Q+ODp/3fdyaHiYI
MdfOCeIeYzF4/E0HhUOktAN6/AIAgzrZfw==
             "]]}, 
           Thickness[0.02566735112936345]]}, {
         ImageSize -> {84.40964217517642, 35.400537982565375`}, 
          ImageSize -> {38.95829638854296, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {39., 17.}, PlotRange -> {{0., 38.96}, {0., 16.34}}, 
          AspectRatio -> Automatic}]}, AxesOrigin -> {0, 0}, AxesStyle -> 
      Directive[
        GrayLevel[0], 20], 
      BaseStyle -> {FontFamily -> "Latin Modern Roman", FontSize -> 16}, 
      DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0.01, 1}, {0., 0.9908999815132652}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[FontFamily -> "Latin Modern Roman", FontSize -> 16, 
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Dashing[0.01]], 
        Directive[FontFamily -> "Latin Modern Roman", FontSize -> 16, 
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Dashing[0.03]], 
        Directive[FontFamily -> "Latin Modern Roman", FontSize -> 16, 
         Opacity[1.], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Dashing[0.05]], 
        Directive[FontFamily -> "Latin Modern Roman", FontSize -> 16, 
         Opacity[1.], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6], 
         Dashing[0.1]], 
        Directive[FontFamily -> "Latin Modern Roman", FontSize -> 16, 
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         GrayLevel[0]]}, {
        Graphics[{
          Thickness[0.020868113522537562`], 
          Style[{
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3,
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
             0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
             3}}}, CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKC0xL07zdIG9g/OEZqE0KyUHGN/nBLvtbFMVhz/f
Sh/MSbR3+Pn29QFLZTWHJff38c35bOdgYgwEn9UdUtOAoMzOgYWzSz75naaD
6pPmeWdn2TqI9Hi9YinRcrghXZNoxIrg762VtUgPsYHz7ZseHZ9Rbe3wA2T+
YU0HFZB+LmuHut9WBedOqEP0b7VymLNIeecfdzWH60KfHM9Ps3LYALZIBc6H
uR/Gb1FgVz1zRd5hg17eYsY1Vg7TZwJBpIwDh5tqKZOUtYP7mqPLGX5IOMiA
/DvB2sENxI8Qhfgv2QbiP2MRh6UvPPT+M9rC+WD3ctvB+WD/LLFzUNi1YF/q
OjGHMyDwx87hgWu846xCSUh4ZNk7iFROKjnLIgsP3w+L1iucvaHggB7+9SB/
d9g53NaUXfO/GcGvvv/jlvFrBTj/y76PW9PN5BzqWY72G6bbOciD7PeTdrCp
jFhhqgt1D58YhJ9r6wCKpjQ1Ubh/YPz8Nd23MxbYwPng8Lll7XCwe1+TCbMY
VN7aoR0UnibSDiVbRX+frrN2uA/yn6AcnA/zD4wPcz+MnxJ7x425QgXOB8eL
jZpDf3CJyvT11g5+FyfG/FusDgnXx9YOk9tboy7baELV2zjUfNoQkP1LE+5+
GP/rzltdf0sRfHB4qNs5rAcFfK6mAyiZmSTaOTyKEN9+MUEdHn4GWiuFL7Co
wfmQ9K2CEf4Ae1NTfw==
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             34.19379999999999, 5.871880000000001}, {34.19379999999999, 
             6.2171899999999996`}, {33.9078, 6.456250000000001}, {
             33.621900000000004`, 6.456250000000001}, {33.275, 
             6.456250000000001}, {33.037499999999994`, 6.17031}, {
             33.037499999999994`, 5.88438}, {33.037499999999994`, 
             5.539059999999999}, {33.32339999999999, 5.300000000000001}, {
             33.609399999999994`, 5.300000000000001}, {33.954699999999995`, 
             5.300000000000001}, {34.19379999999999, 5.585939999999999}, {
             34.19379999999999, 5.871880000000001}}}], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKH1TuibRyNXFwXlCs1CalZIDjO9zgt12tqkKhLZ1
cfj59vUBS2U1h3k2Oldmsbk4mBgDwWd1BwYQOOHswMLZJZ/8TtPhwT6+OcZR
zg4iPV6vWEq0HHbe6vqbyo/gr+6+ncGw3QnOf8O7z2Cml5PDD5D5hzUd7oP0
Czk51P22Kjh3Qh2i/7mjw5xFyjv/uKs5mF87mmtyw9Fhg+qT5nlnVeB8mPth
/BYFdtUzV+QdwMoeOTpMnwkEkTIOF/Pj2c9JOjm4rzm6nOGHhMNtkH9DnRzc
QPwIUYf5IP/tc4L4z1jEQd7xY/IZXmc4H+zeSQj+GpB/7js7KOxasC91nRhE
nNvF4YFrvOOsQklIeDi5OIhUTio5yyILD98Pi9YrnL2h4IAe/qBgMbno7HBb
U3bN/2YEv/r+j1vGrxXg/C/7Pm5NN5Nz4PFfPyX1gLODPMh+P2mHHM6fC9IX
Q93DJwbhOzs7pIGAmijcPzA+y+JJVox3neB8cPhUOjkc7N7XZMIsBpGPdXJo
B4WnibRD+/LwU0Y+Tg73Qf4TlIPzYf6B8WHuh/FTYu+4MVeowPkb9PIWM9qo
OUz5xhY/I8XJwe/ixJh/i9Ud0kHuqHNymNzeGnXZRhOi/oyTQ82nDQHZvzTh
7ofxT2haTTrtjuCDw2OBs8N6UMTnajoIf3I8n7bX2eFRhPj2iwnq8PAz0Fop
fIFFDc6HpG8VjPAHAPz9RgY=
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBmIQzeO/fkqqhbvDGRB4I+cA43faeO5KW6TkIDH1CmfG
KjcHM5u9QdMOqjhczI9nPyeI4C974aH3v9MVzj+haTXpdLirg/K1R8EMb5Qc
eEHmebg6rPz2suKMA4K/N7/m7cynCP561SfN895qOLQtDz9lxOLmYA4y76Gm
wzwbnSuzwhB8kU+O59N6EfwDtbIW6UfcHE4cdlqbOU/TIfHwZe3Uh24OHvuB
Es81HNZ0385gOI/g35KuSTSaisnfALZfHVU+Xd1hg17eYsY1bg4mxkDwWc3B
oenR8RmXEXxwePxE8CsjVpieFXZ3YOHskk/2U4fz/4MBgj+5vTXqso0mRP9N
NweRHq9XLCVaDqyLJ1kxhiL44HiZ4grn53D+XJB+2sXhUYT49osJ6nA+OL6U
lOD8HcFWEf/VxSHx1+QKcZ+xCDx8YXxY/ML4sPh/05bbbbRbwgE9fQAA9Rro
Zg==
              "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQbWIMBLvdHObMBIKfcg4wfsX9H7eMu2Xg/PQ0EJBy
0Juw4IfhPDeHL/s+bk2fJuFgce1orkmFm0MVSL23mEOP1ysWE0c3hxjVCJlz
NaIObcvDTxmxIPgb9fIWMy5xhfN1QeaVuTrsCLaK+K8u4eCmWso0KwPGl3RQ
fdI872yUK9x+h6ZHx2d4uzq8acvtNtotA+e/X7Re4SyHApxfDXLPa0UHialX
ODOaXB089tfKWrirOFRErDA9y+0G55/QtJp0Oh7B3wByX4+bw978mrczU5Uh
9i+C+n+aEjw87mjKrvm/WRHOB1HGzQoO6OEJAIaFjlI=
              "]}]}, 
           Thickness[0.020868113522537562`]]}, {
         ImageSize -> {79.86000830220009, 27.23118306351183}, 
          ImageSize -> {47.91600498132005, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {48., 17.}, PlotRange -> {{0., 47.92}, {0., 16.34}}, 
          AspectRatio -> Automatic}], 
        Graphics[{
          Thickness[0.02377555872563005], 
          Style[{
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3,
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
             0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
             3}}}, CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKC0xL07zdIG9g/OEZqE0KyUHGN/nBLvtbFMVhz/f
Sh/MSbR3+Pn29QFLZTWHJff38c35bOdgYgwEn9UdUtOAoMzOgYWzSz75naaD
6pPmeWdn2TqI9Hi9YinRcrghXZNoxIrg762VtUgPsYHz7ZseHZ9Rbe3wA2T+
YU0HFZB+LmuHut9WBedOqEP0b7VymLNIeecfdzWH60KfHM9Ps3LYALZIBc6H
uR/Gb1FgVz1zRd5hg17eYsY1Vg7TZwJBpIwDh5tqKZOUtYP7mqPLGX5IOMiA
/DvB2sENxI8Qhfgv2QbiP2MRh6UvPPT+M9rC+WD3ctvB+WD/LLFzUNi1YF/q
OjGHMyDwx87hgWu846xCSUh4ZNk7iFROKjnLIgsP3w+L1iucvaHggB7+9SB/
d9g53NaUXfO/GcGvvv/jlvFrBTj/y76PW9PN5BzqWY72G6bbOciD7PeTdrCp
jFhhqgt1D58YhJ9r6wCKpjQ1Ubh/YPz8Nd23MxbYwPng8Lll7XCwe1+TCbMY
VN7aoR0UnibSDiVbRX+frrN2uA/yn6AcnA/zD4wPcz+MnxJ7x425QgXOB8eL
jZpDf3CJyvT11g5+FyfG/FusDgnXx9YOk9tboy7baELV2zjUfNoQkP1LE+5+
GP/rzltdf0sRfHB4qNs5rAcFfK6mAyiZmSTaOTyKEN9+MUEdHn4GWiuFL7Co
wfmQ9K2CEf4Ae1NTfw==
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             34.19379999999999, 5.871880000000001}, {34.19379999999999, 
             6.2171899999999996`}, {33.9078, 6.456250000000001}, {
             33.621900000000004`, 6.456250000000001}, {33.275, 
             6.456250000000001}, {33.037499999999994`, 6.17031}, {
             33.037499999999994`, 5.88438}, {33.037499999999994`, 
             5.539059999999999}, {33.32339999999999, 5.300000000000001}, {
             33.609399999999994`, 5.300000000000001}, {33.954699999999995`, 
             5.300000000000001}, {34.19379999999999, 5.585939999999999}, {
             34.19379999999999, 5.871880000000001}}}], 
            
            FilledCurve[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 
             1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4pASlen/LVwcvuz7uDXdTNZh562uv6niCL7q
k+Z5Z4VcHFLTQEDGYZ6NzpVZbC4O6SDuMUmI+u/ODge79zWZMEs6TPnGFj/j
jTNE/zQJB58T7LazpyL4DCCQgeB7g+R9neD84q2iv0+XOTnI71qwL3WdpMNG
vbzFjFecHN605XYb7ZZxcGh6dHzGbyeH/yBwXxbCf+zswB8bcN/IXckB5p87
mrJr/jcrw/mPIsS3X3ygCuefOuy0NnOehoP+hAU/DNc5O4j0eL1iKdFyuCld
k2j01wnOb18efsrIB8HfXytrkf7E0SE59o4bs4QGnD9jAn+VGbcanC8KUn9F
xeHzhoDsWepOcP4GkH90EHyY+TB+ZcQK07PFTg5PEhdeM9FXhfMDbwEd9gnB
f5Gl/W36XDVIeIU5Ofz9VvpgjqA63HwYHxxPcgi+MQhII/hg/WJOUPerQ8w3
dnLYbP7jUMoqDQddUPi0OTn8ePv6gOVhTYduoDNNXiL4f2Jyj/7LcobzJaZe
4czY5Qw1XwPOh4U/jD8TBG4qQ8In3xniTjElB1fVUqZZEs4O4Zxi7cb9CvDw
dFtzdDlDhBicbwL2iKgDKNhMBF3gfPT0DABUsUGI
             "]]}, 
           Thickness[0.02377555872563005]]}, {
         ImageSize -> {70.1049398090494, 27.23118306351183}, 
          ImageSize -> {42.06296388542964, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {43., 17.}, PlotRange -> {{0., 42.06}, {0., 16.34}}, 
          AspectRatio -> Automatic}], 
        Graphics[{
          Thickness[0.02377555872563005], 
          Style[{
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3,
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
             0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
             3}}}, CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKC0xL07zdIG9g/OEZqE0KyUHGN/nBLvtbFMVhz/f
Sh/MSbR3+Pn29QFLZTWHJff38c35bOdgYgwEn9UdUtOAoMzOgYWzSz75naaD
6pPmeWdn2TqI9Hi9YinRcrghXZNoxIrg762VtUgPsYHz7ZseHZ9Rbe3wA2T+
YU0HFZB+LmuHut9WBedOqEP0b7VymLNIeecfdzWH60KfHM9Ps3LYALZIBc6H
uR/Gb1FgVz1zRd5hg17eYsY1Vg7TZwJBpIwDh5tqKZOUtYP7mqPLGX5IOMiA
/DvB2sENxI8Qhfgv2QbiP2MRh6UvPPT+M9rC+WD3ctvB+WD/LLFzUNi1YF/q
OjGHMyDwx87hgWu846xCSUh4ZNk7iFROKjnLIgsP3w+L1iucvaHggB7+9SB/
d9g53NaUXfO/GcGvvv/jlvFrBTj/y76PW9PN5BzqWY72G6bbOciD7PeTdrCp
jFhhqgt1D58YhJ9r6wCKpjQ1Ubh/YPz8Nd23MxbYwPng8Lll7XCwe1+TCbMY
VN7aoR0UnibSDiVbRX+frrN2uA/yn6AcnA/zD4wPcz+MnxJ7x425QgXOB8eL
jZpDf3CJyvT11g5+FyfG/FusDgnXx9YOk9tboy7baELV2zjUfNoQkP1LE+5+
GP/rzltdf0sRfHB4qNs5rAcFfK6mAyiZmSTaOTyKEN9+MUEdHn4GWiuFL7Co
wfmQ9K2CEf4Ae1NTfw==
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             34.19379999999999, 5.871880000000001}, {34.19379999999999, 
             6.2171899999999996`}, {33.9078, 6.456250000000001}, {
             33.621900000000004`, 6.456250000000001}, {33.275, 
             6.456250000000001}, {33.037499999999994`, 6.17031}, {
             33.037499999999994`, 5.88438}, {33.037499999999994`, 
             5.539059999999999}, {33.32339999999999, 5.300000000000001}, {
             33.609399999999994`, 5.300000000000001}, {33.954699999999995`, 
             5.300000000000001}, {34.19379999999999, 5.585939999999999}, {
             34.19379999999999, 5.871880000000001}}}], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJx11G1IU1EYAOBpwxAq8Xu4L90ma1Ok5kwbRu/O1bQ0EjUa4We2KZUfkUGG
UWEl00QbmrrENH9oYGFEZJoWiBj5UTERoh+rGJjlfrhIBKW1c687h4wOnB/P
vdz3vOe877lRpyqzjdt4PJ6PZ2Z4pq9n5lYr2t1JKTCcozO4pyTgNdNSF2TS
yaD6Wej69DgD1/mTzXvbFXA/OXbeKqGeUuks01OIuHXVr7DjBoJHQbG7Sn/L
gd9n0fnkI4jHI4da0DbvX4Z2c/G6EQxFO+q6nUp4ElfR5zOPIP3VFXHSohJm
8HBQ3z7yna+9wxAPNn4q47kZSEwey777RUV8DeeTqCaeGhlu8stSc/E3GOD7
N0hLKtSAl511USu2mN3PMjUbz85A5pvtB+4dV0PRhC3GaGZgzfnj9f4JFSQt
TJZrgQFRd4FqekgFqdEXfa0C6hrDQMLsU0Rc33/ireYcgvaWgMv7YtTgKO5d
0B7znAfOM08NeJulKYis78bj4P/Nxo//10W52cqew9RdD+QvNhZVxGx9bDLi
scpaZ6eR+uHq0qUZkIEh/PkH3iHqDHwOR6m9+QfkZ9k1aTIoNXlGAeLybJZB
I66fGUEK7q8GOVxd11XNvUfQWn/zpE2kgI/C2mKNmCFm16ugZs+9jYHPqYV6
64oMBr6lx7l7GejEw7yZ7ygD8oWvObyuKAh26d+Zxhguv6pIYjv+PlBKnOu0
rXToxcRKl2LJao6A5Z3jezotDATXWKpnTwu4+1HFQORIz7jxcRiXTwIDedEG
0VxtKITjvnYhYql+pWSmiZqNp0bcer3hXD8FbL4XCeECvm9hCELwenwhd7+k
CNIGJ/t5axHwcyjrrFVJXYz7T0/Nxj+DuP2dF/7tQDGxEdfFJCH1Y/erkpL4
XrN9uIOa7UeHnsv3pYSYra9dRMz1k4Dr70wEWvZBCHe+v6i99fPa+/9ZvlXe
qBkVwNb/0x/mHPBu
             "]]}, 
           Thickness[0.02377555872563005]]}, {
         ImageSize -> {70.1049398090494, 27.23118306351183}, 
          ImageSize -> {42.06296388542964, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {43., 17.}, PlotRange -> {{0., 42.06}, {0., 16.34}}, 
          AspectRatio -> Automatic}], 
        Graphics[{
          Thickness[0.03033980582524272], 
          Style[{
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3,
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
             0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
             3}}}, CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
             "]], 
            
            FilledCurve[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
              0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4jMg8MfOwcQYBEQdYPxWBXbVM1PEHCLEt19k
mIfg//lW+mDORFs4n8d//ZTUDluHHcFWEf/VxeH8tUI6fOn3JOB8c5u9QdMe
asL5LJxd8sl5WnC+SI/XK5YSLQf7pkfHZ3gj+EtfeOj9Z7R1eJK48JrJeU2H
GTOBINPGYb3qk+Z5bzUcnoPE9a0x+JPbW6Mu22g4+Jxgt51diuCD/cNnA+d/
3Xmr6+9WG4fzV8Pe6N9G8GHuh/Fh/gOHzxobuP/z13TfzlhgjRo+jph8WPj6
XJwY82+ytUPV/R+3jL1FHbbo5S1m3GMD50vMi9M8rWAL54Pd34rgbzH/cShl
lR2cjx5/ALEJzVo=
             "]]}, 
           Thickness[0.03033980582524272]]}, {
         ImageSize -> {54.930444167704444`, 27.23118306351183}, 
          ImageSize -> {32.95826650062266, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {33., 17.}, PlotRange -> {{0., 32.96}, {0., 16.34}}, 
          AspectRatio -> Automatic}], 
        Graphics[{
          Thickness[0.02377555872563005], 
          Style[{
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3,
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
             0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
             3}}}, CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
             0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KC0zL07ztIKZw8pvLyvOHFBygPFFKieVnDVRdjgD
Am9M4fwniQuvmexH8E2MgaBYF85/nqX9bbosgn98145etg06GHz+2ID7RseV
4HyQMcbBSg4psXfcmCV04XyY+TA+zH4YfyYIvETwYe5H56P770D3viaTxTJw
fsX9H7eMu2Xh/oXxYfbB+DD3wPgw/8L4MP+g83sjuv0ZN8jA+TuCrSL+H5eG
+xfGh5kP48Psh/Fh/oXxYe5H58P8BwD/R8jk
             "]], 
            
            FilledCurve[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 
             1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYCYh7/9VNSI+wdvuz7uDXdTNbhhnRNopEogr9B
L28xI4+9Q2oaCMg4LLm/j2/OZzuHdBD3mCRE/VU7h4Pd+5pMmCUdeoNLVKbv
t4Ponybh8Odb6YM5ggg+2JxttqjyjdZwvs/FiTH/Lls7yO9asC91naTDicNO
azP7bBzetOV2G+2WcXiepf1t+l0bh/8gcF/W4SmIv9bOgT824L6Ru5IDzD93
NGXX/G9WhvMfRYhvv/hAFc4/BTJ3nobDkbbl4aec7BxEerxesZRoOUjMi9M8
/cAGzi/ZKvr7dJ01nP88ceE1k/VWDsmxd9yYJTTg/BkT+KvMuNXgfFGQ+isq
Dj4n2G1nm1rD+cdB9toh+DDzYXyQMxnOWTs8AZmjrwrnB94CBvQnBP8FyN9z
1SDhNdna4S84nNXh5sP4JsZAoIzgnwEBGQQfrF/YGup+dYj5ftYOm81/HEpZ
peFwABQ+n6wdfrx9fcDysKZD7W+rgnM7bOD8GAXHj8l7bOH8qSBzou2g5mvA
+bDwh/FngsBNZUj4HLWFpCcxJYcPGwKyZ4nbOoRzirUb9yvAw9NtzdHlDBFi
cD7YX8aiDvUg93DYw/no6RkABSpKlg==
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             34.19379999999999, 5.871880000000001}, {34.19379999999999, 
             6.2171899999999996`}, {33.9078, 6.456250000000001}, {
             33.621900000000004`, 6.456250000000001}, {33.275, 
             6.456250000000001}, {33.037499999999994`, 6.17031}, {
             33.037499999999994`, 5.88438}, {33.037499999999994`, 
             5.539059999999999}, {33.32339999999999, 5.300000000000001}, {
             33.609399999999994`, 5.300000000000001}, {33.954699999999995`, 
             5.300000000000001}, {34.19379999999999, 5.585939999999999}, {
             34.19379999999999, 5.871880000000001}}}], 
            
            FilledCurve[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
              0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYhNjIOB2cQDTxqIOMH6rArvqmSliDpURK0zP
3naG831OsNvODkXwQ0pUpv8PcHbYEWwV8V9dHM5fK6TDl35PAs43t9kbNO2h
JpzPwtkln5ynBeeL9Hi9YinRcnjDu89gphGCL+/4MfkMr7PDk8SF10zOazrM
BIGDTg7rVZ80z3ur4bC/VtYiXQWTP7m9NeqyjYbD5w0B2bPcEXywfyYj+Mc1
rSadfu7kcP5q2Bv92wg+zP0wPsx/4GB67AT3P8viSVaMsQi+Nyh8dDH5sPAt
3ir6+3SYk0PV/R+3jL1FHdSBzj77CsG/KV2TaCTrDOeD3e+P4K944aH3/yGC
jx5/AInXtrs=
             "]]}, 
           Thickness[0.02377555872563005]]}, {
         ImageSize -> {70.1049398090494, 27.23118306351183}, 
          ImageSize -> {42.06296388542964, 16.338709838107096`}, 
          BaselinePosition -> Scaled[0.32439307852814453`], 
          ImageSize -> {43., 17.}, PlotRange -> {{0., 42.06}, {0., 16.34}}, 
          AspectRatio -> Automatic}]}, LegendMarkers -> None, 
       LabelStyle -> {}, LegendLayout -> "Column", Spacings -> 0.01]], {0.81, 
     0.715}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.778105352207424*^9, 3.7781089609563837`*^9, 3.779636729154688*^9, {
   3.8158337141544724`*^9, 3.8158337480767927`*^9}, 3.8158338115316896`*^9, 
   3.815833848477512*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"5674b102-4767-471a-9e60-45faba8acb5b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["B63-66", "Subsubsection",
 CellChangeTimes->{{3.815967225585733*^9, 
  3.815967228594215*^9}},ExpressionUUID->"601257d9-6865-4ce5-ae2d-\
5b7f8c2c2d3c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"n", ",", "m", ",", "\[Xi]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Xi]", ",", "0", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.815964692111812*^9, 3.8159647144997377`*^9}},
 CellLabel->
  "In[374]:=",ExpressionUUID->"6f153dd0-fea3-46ed-a73a-d689ba633b19"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "m", "-", "n"}], ")"}], " ", "\[Xi]"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "m", "+", "n", "+", 
      RowBox[{"m", " ", "n"}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "m", "+", "n"}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["\[Xi]", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Xi]", "]"}], "3"],
    SeriesData[$CellContext`\[Xi], 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Xi], 0, {
   1, -1 - $CellContext`m - $CellContext`n, 
    1 + $CellContext`m + $CellContext`n + $CellContext`m $CellContext`n + 
    Rational[1, 2] ($CellContext`m + $CellContext`n) (
      1 + $CellContext`m + $CellContext`n)}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.815964714800626*^9},
 CellLabel->
  "Out[374]=",ExpressionUUID->"afd0bf9a-c71f-414b-bb06-b53d145e3db5"]
}, Open  ]],

Cell["\<\
k=Floor[E]
l=ceil[E]\
\>", "Text",
 CellChangeTimes->{{3.815967197155278*^9, 
  3.815967206923223*^9}},ExpressionUUID->"3e4c10e1-86ad-4750-bac2-\
14740032922b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"l", "=", 
   RowBox[{"k", "+", "1"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8159658444192467`*^9, 3.815965848730103*^9}, 
   3.8159671834059057`*^9},
 CellLabel->
  "In[406]:=",ExpressionUUID->"040adf37-e0ae-4685-a2d8-1748137887a9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["B66", "Subsubsection",
 CellChangeTimes->{{3.815967336023405*^9, 
  3.815967336679166*^9}},ExpressionUUID->"fcba9fdc-3791-4112-ad89-\
cb9531744616"],

Cell["\[Mu]=2((1-En)(G[k,k,\[Xi]]-G[k,l,\[Xi]])+En(G[k,l,\[Xi]]-G[l,l,\[Xi]]))\
", "Text",
 CellChangeTimes->{{3.815967283298481*^9, 
  3.815967290602849*^9}},ExpressionUUID->"497785da-0299-4da5-bb58-\
2a16e3ee202f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Mu]", "=", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "En"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"k", ",", "k", ",", "\[Xi]"}], "]"}], "-", 
         RowBox[{"G", "[", 
          RowBox[{"k", ",", "l", ",", "\[Xi]"}], "]"}]}], ")"}]}], "+", 
      RowBox[{"En", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"k", ",", "l", ",", "\[Xi]"}], "]"}], "-", 
         RowBox[{"G", "[", 
          RowBox[{"l", ",", "l", ",", "\[Xi]"}], "]"}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8159674482126207`*^9, 3.8159674561642933`*^9}},
 CellLabel->
  "In[392]:=",ExpressionUUID->"fc1560e9-4dda-4d11-981f-1333aebc7716"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{"\[Mu]", ",", 
    RowBox[{"{", 
     RowBox[{"\[Xi]", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.815967340776277*^9, 3.815967351433811*^9}, {
  3.815967454048595*^9, 3.8159674593878593`*^9}},
 CellLabel->
  "In[393]:=",ExpressionUUID->"d6600e81-8f3f-4fd9-a6cf-bc0875e9624b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"2", " ", "\[Xi]"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Xi]", "]"}], "2"],
    SeriesData[$CellContext`\[Xi], 0, {}, 1, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Xi], 0, {2}, 1, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.815967351850143*^9, 3.81596745973664*^9},
 CellLabel->
  "Out[393]=",ExpressionUUID->"444795a0-4739-46ea-9cb6-fb16196110a3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["\[Beta]", "n", "\.08"], TraditionalForm]],
 FormatType->
  "TraditionalForm",ExpressionUUID->"eb0e18f3-dd75-488e-bb65-e1d98fab82e1"]], \
"Subsubsection",
 CellChangeTimes->{{3.815967362830593*^9, 
  3.8159673724496317`*^9}},ExpressionUUID->"026484ff-a4af-4a4f-b160-\
622a414bf45f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]", " ", "=", " ", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"1", "-", "En"}], ")"}], 
       RowBox[{"G", "[", 
        RowBox[{"k", ",", "k", ",", "\[Xi]"}], "]"}]}], "+", 
      RowBox[{"2", "En", "*", 
       RowBox[{"G", "[", 
        RowBox[{"k", ",", "l", ",", "\[Xi]"}], "]"}]}], "+", 
      RowBox[{"k", "*", "\[Mu]"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8159673879480543`*^9, 3.815967388661718*^9}, 
   3.815967434327758*^9, {3.81596746843431*^9, 3.815967473851328*^9}},
 CellLabel->
  "In[394]:=",ExpressionUUID->"0458df61-740f-4a1e-9343-21c4029a2077"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]n", "=", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"1", "-", "En"}], ")"}], "*", 
     RowBox[{"G", "[", 
      RowBox[{"k", ",", "n", ",", "\[Xi]"}], "]"}]}], "+", 
    RowBox[{"2", "En", "*", 
     RowBox[{"G", "[", 
      RowBox[{"l", ",", "n", ",", "\[Xi]"}], "]"}]}], "+", 
    RowBox[{"n", "*", "\[Mu]"}], "+", "\[Gamma]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.815967534159144*^9, 3.8159675452816753`*^9}},
 CellLabel->
  "In[396]:=",ExpressionUUID->"d5dab7f4-5acc-43f7-985d-f9feae504ecd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{"\[Beta]n", ",", 
    RowBox[{"{", 
     RowBox[{"\[Xi]", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.815965600034124*^9, 3.8159658020843353`*^9}, {
   3.815965851652958*^9, 3.815965853914777*^9}, {3.815966072148947*^9, 
   3.815966089314896*^9}, {3.8159666485248613`*^9, 3.815966656073409*^9}, {
   3.8159672929831457`*^9, 3.815967299875393*^9}, 3.815967432607933*^9, {
   3.815967513546947*^9, 3.815967549185026*^9}},
 CellLabel->
  "In[397]:=",ExpressionUUID->"31d36bcb-ef3a-41ca-8315-0ae813b2fe54"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"k", "-", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "k", "-", "n"}], ")"}], " ", 
    SuperscriptBox["\[Xi]", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Xi]", "]"}], "3"],
    SeriesData[$CellContext`\[Xi], 0, {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Xi], 
   0, {($CellContext`k - $CellContext`n) (
     1 + $CellContext`k - $CellContext`n)}, 2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.815965802504654*^9, 3.8159658543711643`*^9, 3.815965979789093*^9, 
   3.815966090083469*^9, {3.81596664903771*^9, 3.815966656374051*^9}, {
   3.815967524293643*^9, 3.815967549577536*^9}},
 CellLabel->
  "Out[397]=",ExpressionUUID->"c5d10e44-45b3-4bb3-b2f7-4d2a2ffda03b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["C6", "Subsubsection",
 CellChangeTimes->{{3.816082531805232*^9, 
  3.816082532420587*^9}},ExpressionUUID->"b07c91f3-efc2-4a82-9dce-\
61656a359fe7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Binomial", "[", 
     RowBox[{"n", ",", "k"}], "]"}], 
    SuperscriptBox["\[Eta]", "k"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "\[Eta]"}], ")"}], 
     RowBox[{"n", "-", "k"}]]}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", 
     RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.81601155615261*^9, 3.816011578725224*^9}},
 CellLabel->
  "In[422]:=",ExpressionUUID->"da43c195-d80b-48e9-b122-847de50f88dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "\[Eta]"}], ")"}], "n"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]"}]]}], ")"}], "n"]}], "-", 
  SuperscriptBox["\[Eta]", "n"]}]], "Output",
 CellChangeTimes->{3.816011579146771*^9},
 CellLabel->
  "Out[422]=",ExpressionUUID->"3397f754-788e-483f-9847-79c5374da068"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1680, 959},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.5 Inherited,
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 133, 3, 46, "Input",ExpressionUUID->"609ad077-a3ef-453f-8c5e-8a5d3004993d"],
Cell[694, 25, 305, 7, 46, "Input",ExpressionUUID->"5fb0cb47-b9ae-415c-9b62-d35a3125d2d2"],
Cell[1002, 34, 1062, 30, 107, "Input",ExpressionUUID->"9263ecec-ef88-48c2-9122-ef0cc4f1c88f"],
Cell[CellGroupData[{
Cell[2089, 68, 220, 4, 67, "Subsubsection",ExpressionUUID->"a97760de-d1d8-45ea-aca4-7a3e2b6f5cc4"],
Cell[CellGroupData[{
Cell[2334, 76, 3317, 84, 171, "Input",ExpressionUUID->"ec89646e-7824-4fb4-bd11-575f54ae9637"],
Cell[5654, 162, 3538, 104, 141, "Output",ExpressionUUID->"75cd6d72-2754-47e0-bac7-3ebc80ef77b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9229, 271, 3959, 114, 182, "Input",ExpressionUUID->"44bb1335-2a14-4af1-8c76-007a75c4ca00"],
Cell[13191, 387, 390, 8, 52, "Output",ExpressionUUID->"4dbf9ad5-9401-4135-8323-246f336792d4"]
}, Open  ]],
Cell[13596, 398, 368, 9, 46, "Input",ExpressionUUID->"5a109ba3-d672-4763-9bfa-0845da4d086f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14001, 412, 154, 3, 67, "Subsubsection",ExpressionUUID->"d0efc11f-c4e9-47de-aaad-f5f05da14703"],
Cell[CellGroupData[{
Cell[14180, 419, 984, 24, 49, "Input",ExpressionUUID->"d93f5ad5-5522-46ed-bb0f-5cd9ff6f0dbc"],
Cell[15167, 445, 633, 20, 74, "Output",ExpressionUUID->"760e70d5-4287-42ce-9292-3a5c1c26893f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[15849, 471, 207, 4, 67, "Subsubsection",ExpressionUUID->"44da9b02-6690-42df-a2f5-b7018ce98d69"],
Cell[CellGroupData[{
Cell[16081, 479, 4032, 102, 202, "Input",ExpressionUUID->"b44f4cf6-854d-42b3-8166-88f1d0e9fa77"],
Cell[20116, 583, 3719, 118, 136, "Output",ExpressionUUID->"4c6c1f0a-4733-4d2b-9b05-4ad253b6785c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[23884, 707, 151, 3, 67, "Subsubsection",ExpressionUUID->"1e02b90e-7e09-48fa-95aa-d462651a4d5b"],
Cell[CellGroupData[{
Cell[24060, 714, 1677, 46, 84, "Input",ExpressionUUID->"08fff2c2-d942-46fa-94f5-068930b7e943"],
Cell[25740, 762, 751, 21, 74, "Output",ExpressionUUID->"56606b1c-20f9-429c-9714-91ae64205ef8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26528, 788, 1643, 49, 84, "Input",ExpressionUUID->"ca10f265-bd07-4824-8f75-430a99c81a16"],
Cell[28174, 839, 172, 3, 52, "Output",ExpressionUUID->"5f8f9a06-ef76-43d1-8aca-b2c7c7bcb1f1"]
}, Open  ]],
Cell[28361, 845, 714, 14, 78, "Input",ExpressionUUID->"6f3a3ae8-544f-4480-9c24-2bdf2704b4d3"],
Cell[CellGroupData[{
Cell[29100, 863, 3891, 121, 177, "Input",ExpressionUUID->"d7eb285c-8b3e-4881-8263-55fcbdab5766"],
Cell[32994, 986, 479, 10, 52, "Output",ExpressionUUID->"4c7e4a14-5364-4cf3-a560-6256420c756c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33510, 1001, 230, 5, 46, "Input",ExpressionUUID->"c90ec0b2-8a83-4ec7-b232-c3a25f2ee6fb"],
Cell[33743, 1008, 199, 3, 52, "Output",ExpressionUUID->"b6563202-bb36-4945-828a-9fd9e5f794b2"]
}, Open  ]],
Cell[33957, 1014, 6237, 182, 1132, "Input",ExpressionUUID->"90b01a51-7291-4044-867b-dcc973e9403f"],
Cell[40197, 1198, 3041, 71, 233, "Input",ExpressionUUID->"78fcc9fc-4e5f-4115-95c9-79ee5d8ec37d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43275, 1274, 158, 3, 67, "Subsubsection",ExpressionUUID->"f366364b-0e64-44af-bd33-155a6065df0d"],
Cell[43436, 1279, 113971, 2217, 545, "Output",ExpressionUUID->"5350f03f-5ddd-4695-adaf-3efceda36b75"],
Cell[157410, 3498, 1364, 39, 233, "Input",ExpressionUUID->"0ac36d5d-e112-4da4-b782-ba33e8e7207a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158811, 3542, 160, 3, 67, "Subsubsection",ExpressionUUID->"61c8828e-aab3-4fc6-a896-f10e5e4dd28f"],
Cell[158974, 3547, 2287, 54, 140, "Input",ExpressionUUID->"77f92e27-ebda-42da-823f-25246d0f2070"],
Cell[CellGroupData[{
Cell[161286, 3605, 2685, 74, 216, "Input",ExpressionUUID->"0c5ad28c-cf71-4f3f-ad66-2989bde11f63"],
Cell[163974, 3681, 78559, 1475, 444, "Output",ExpressionUUID->"d1e5473f-3031-4a73-81d6-8312104f63d6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[242582, 5162, 344, 5, 67, "Subsubsection",ExpressionUUID->"adbae081-fde5-43a8-a65d-89b678ca22ea"],
Cell[CellGroupData[{
Cell[242951, 5171, 3855, 100, 347, "Input",ExpressionUUID->"210eae37-96cf-428b-a18a-46e09146ad2e"],
Cell[246809, 5273, 121791, 2231, 455, "Output",ExpressionUUID->"5674b102-4767-471a-9e60-45faba8acb5b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[368649, 7510, 157, 3, 67, "Subsubsection",ExpressionUUID->"601257d9-6865-4ce5-ae2d-5b7f8c2c2d3c"],
Cell[CellGroupData[{
Cell[368831, 7517, 364, 9, 46, "Input",ExpressionUUID->"6f153dd0-fea3-46ed-a73a-d689ba633b19"],
Cell[369198, 7528, 1121, 31, 71, "Output",ExpressionUUID->"afd0bf9a-c71f-414b-bb06-b53d145e3db5"]
}, Open  ]],
Cell[370334, 7562, 170, 6, 88, "Text",ExpressionUUID->"3e4c10e1-86ad-4750-bac2-14740032922b"],
Cell[370507, 7570, 270, 7, 46, "Input",ExpressionUUID->"040adf37-e0ae-4685-a2d8-1748137887a9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[370814, 7582, 154, 3, 67, "Subsubsection",ExpressionUUID->"fcba9fdc-3791-4112-ad89-cb9531744616"],
Cell[370971, 7587, 216, 4, 53, "Text",ExpressionUUID->"497785da-0299-4da5-bb58-2a16e3ee202f"],
Cell[371190, 7593, 837, 25, 46, "Input",ExpressionUUID->"fc1560e9-4dda-4d11-981f-1333aebc7716"],
Cell[CellGroupData[{
Cell[372052, 7622, 391, 9, 46, "Input",ExpressionUUID->"d6600e81-8f3f-4fd9-a6cf-bc0875e9624b"],
Cell[372446, 7633, 473, 13, 52, "Output",ExpressionUUID->"444795a0-4739-46ea-9cb6-fb16196110a3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[372968, 7652, 340, 8, 68, "Subsubsection",ExpressionUUID->"026484ff-a4af-4a4f-b160-622a414bf45f"],
Cell[373311, 7662, 687, 18, 46, "Input",ExpressionUUID->"0458df61-740f-4a1e-9343-21c4029a2077"],
Cell[374001, 7682, 564, 15, 46, "Input",ExpressionUUID->"d5dab7f4-5acc-43f7-985d-f9feae504ecd"],
Cell[CellGroupData[{
Cell[374590, 7701, 617, 12, 46, "Input",ExpressionUUID->"31d36bcb-ef3a-41ca-8315-0ae813b2fe54"],
Cell[375210, 7715, 850, 23, 52, "Output",ExpressionUUID->"c5d10e44-45b3-4bb3-b2f7-4d2a2ffda03b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[376109, 7744, 153, 3, 67, "Subsubsection",ExpressionUUID->"b07c91f3-efc2-4a82-9dce-61656a359fe7"],
Cell[CellGroupData[{
Cell[376287, 7751, 540, 16, 49, "Input",ExpressionUUID->"da43c195-d80b-48e9-b122-847de50f88dd"],
Cell[376830, 7769, 461, 15, 73, "Output",ExpressionUUID->"3397f754-788e-483f-9847-79c5374da068"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/CVTParXiv.m <==
function CVTParXiv(trunc,En)

opt_state = [];
opt_fid = [];
%eta_array = linspace(0.0001,0.9999,20);
%eta = xi in the paper
eta_array = linspace(0.0001,1,50);
for i=1:length(eta_array)
    eta = eta_array(i);
    H = zeros(trunc+1, trunc+1);    %H:matrix corresponding to the quadratic form.
    f = zeros(trunc+1,1);           %f:matrix corresponding to the linear form. 
    for n=0:trunc
        for m=0:trunc
            T = min(n,m);   
            for k=0:T
                H(n+1,m+1) = H(n+1,m+1)+2*(1/(1+eta))*binomial(n,k)*binomial(m,k)*power((1-(1/(1+eta))),(2*k))*power((1/(1+eta)),(n+m-2*k));
                %Matalb's syntax: Matrices indexing start for 1 instead of 0.
            end
        end 
    end
    H = (H+H')/2;


    %inequality constraints -- combining the energy constraint (first row) and
    %positivity of all probability elements (2 to n+1 rows).
    %left hand side 
    A = zeros(trunc+2, trunc+1);
    for n=0:trunc
        A(1,n+1)=A(1,n+1)+n;
        A(n+2,n+1)=-1;
    end

    %right hand side
    B=zeros(trunc+2,1);
    B(1,1) = En;

    %equality constraints 

    %left hand side
    Aeq = zeros(1,trunc+1);
    for n=0:trunc
        Aeq(1,n+1) = Aeq(1,n+1)+1;
    end

    %right hand side
    Beq = 1;


    %H,f,A,B,Aeq,Beq
    [x,fval] = quadprog(H,f,A,B,Aeq,Beq);

    opt_state = [opt_state;x];
    opt_fid = [opt_fid;fval];

end

%disp(opt_state)
disp(opt_fid)

%save(['directory/state_' 'En_' num2str(En) 'tr_' num2str(trunc) '.mat'], ...
    %'opt_state');

save(['directory/fid_' 'En_' num2str(En) 'tr_' num2str(trunc) '.mat'], ...
    'opt_fid');



%using the function from https://www.mathworks.com/help/optim/ug/quadprog.html#d117e131958

end

==> anc/binomial.m <==
%Binomial function

function [out] = binomial(n, k)


if n>=k
    out = nchoosek(n,k);
else
    out =0;
    
end

